Uniformly sampling random directed hypergraphs with fixed degrees

Many complex systems show non-pairwise interactions, which can be captured by hypergraphs. In this work, we propose an edge-swapping method to sample random directed hypergraphs with fixed vertex and hyperarc degrees, which can be applied to different classes of directed hypergraphs (containing self-loops, degenerate hyperarcs and/or multi-hyperarcs). We prove that this method indeed samples uniformly from the classes with self-loops and multi-hyperarcs, and that the method may not sample uniformly from classes without self-loops, or with self-loops and degenerate hyperarcs but without multi-hyperarcs. We present a partial result on the class with self-loops, but without degenerate hyperarcs or multi-hyperarcs.

==> arxiv_collector.py <==






<!DOCTYPE html>
<html
  lang="en"
  
  data-color-mode="auto" data-light-theme="light" data-dark-theme="dark"
  data-a11y-animated-images="system" data-a11y-link-underlines="true"
  
  >




  <head>
    <meta charset="utf-8">
  <link rel="dns-prefetch" href="https://github.githubassets.com">
  <link rel="dns-prefetch" href="https://avatars.githubusercontent.com">
  <link rel="dns-prefetch" href="https://github-cloud.s3.amazonaws.com">
  <link rel="dns-prefetch" href="https://user-images.githubusercontent.com/">
  <link rel="preconnect" href="https://github.githubassets.com" crossorigin>
  <link rel="preconnect" href="https://avatars.githubusercontent.com">

  


  <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/light-dac525bbd821.css" /><link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/light_high_contrast-56ccf4057897.css" /><link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/dark-784387e86ac0.css" /><link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/dark_high_contrast-79bd5fd84a86.css" /><link data-color-theme="light" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light-dac525bbd821.css" /><link data-color-theme="light_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_high_contrast-56ccf4057897.css" /><link data-color-theme="light_colorblind" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_colorblind-0e24752a7d2b.css" /><link data-color-theme="light_colorblind_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_colorblind_high_contrast-412af2517363.css" /><link data-color-theme="light_tritanopia" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_tritanopia-6186e83663dc.css" /><link data-color-theme="light_tritanopia_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_tritanopia_high_contrast-9d33c7aea2e7.css" /><link data-color-theme="dark" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark-784387e86ac0.css" /><link data-color-theme="dark_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_high_contrast-79bd5fd84a86.css" /><link data-color-theme="dark_colorblind" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_colorblind-75db11311555.css" /><link data-color-theme="dark_colorblind_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_colorblind_high_contrast-f2c1045899a2.css" /><link data-color-theme="dark_tritanopia" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_tritanopia-f46d293c6ff3.css" /><link data-color-theme="dark_tritanopia_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_tritanopia_high_contrast-e4b5684db29d.css" /><link data-color-theme="dark_dimmed" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_dimmed-72c58078e707.css" /><link data-color-theme="dark_dimmed_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_dimmed_high_contrast-956cb5dfcb85.css" />

  <style type="text/css">
    :root {
      --tab-size-preference: 4;
    }

    pre, code {
      tab-size: var(--tab-size-preference);
    }
  </style>

    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-primitives-c37d781e2da5.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-dc3bfaf4b78e.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/global-b22d9c324b1b.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/github-f7230554fa20.css" />
  <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/repository-5d735668c600.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/code-9c9b8dc61e74.css" />

  

  <script type="application/json" id="client-env">{"locale":"en","featureFlags":["a11y_status_checks_ruleset","actions_custom_images_public_preview_visibility","actions_custom_images_storage_billing_ui_visibility","actions_enable_snapshot_keyword","actions_image_version_event","allow_react_navs_in_turbo","alternate_user_config_repo","api_insights_show_missing_data_banner","arianotify_comprehensive_migration","arianotify_partial_migration","codespaces_prebuild_region_target_update","coding_agent_model_selection","contentful_lp_footnotes","copilot_3p_agent_hovercards","copilot_agent_cli_public_preview","copilot_agent_sessions_alive_updates","copilot_agent_task_list_v2","copilot_agent_tasks_btn_code_nav","copilot_agent_tasks_btn_code_view","copilot_agent_tasks_btn_code_view_lines","copilot_agent_tasks_btn_repo","copilot_api_agentic_issue_marshal_yaml","copilot_api_draft_issue_reference_with_project_id","copilot_api_github_draft_update_issue_skill","copilot_chat_agents_empty_state","copilot_chat_attach_multiple_images","copilot_chat_clear_model_selection_for_default_change","copilot_chat_file_redirect","copilot_chat_input_commands","copilot_chat_opening_thread_switch","copilot_chat_reduce_quota_checks","copilot_chat_search_bar_redirect","copilot_chat_selection_attachments","copilot_chat_vision_in_claude","copilot_chat_vision_preview_gate","copilot_coding_agent_task_response","copilot_custom_copilots","copilot_custom_copilots_feature_preview","copilot_duplicate_thread","copilot_extensions_hide_in_dotcom_chat","copilot_extensions_removal_on_marketplace","copilot_features_raycast_logo","copilot_file_block_ref_matching","copilot_ftp_hyperspace_upgrade_prompt","copilot_icebreakers_experiment_dashboard","copilot_icebreakers_experiment_hyperspace","copilot_immersive_generate_thread_name_async","copilot_immersive_job_result_preview","copilot_immersive_structured_model_picker","copilot_immersive_task_hyperlinking","copilot_immersive_task_within_chat_thread","copilot_org_policy_page_focus_mode","copilot_redirect_header_button_to_agents","copilot_security_alert_assignee_options","copilot_share_active_subthread","copilot_spaces_ga","copilot_spaces_individual_policies_ga","copilot_spaces_public_access_to_user_owned_spaces","copilot_spaces_read_access_to_user_owned_spaces","copilot_spaces_report_abuse","copilot_spark_empty_state","copilot_spark_handle_nil_friendly_name","copilot_spark_loading_webgl","copilot_stable_conversation_view","copilot_swe_agent_progress_commands","copilot_swe_agent_use_subagents","copilot_unconfigured_is_inherited","dashboard_lists_max_age_filter","dashboard_universe_2025_feedback_dialog","direct_to_salesforce","dom_node_counts","dotcom_chat_client_side_skills","enterprise_ai_controls","failbot_report_error_react_apps_on_page","fetch_graphql_improved_error_serialization","flex_cta_groups_mvp","global_nav_react_edit_status_dialog","global_nav_react_feature_preview","global_nav_react_teams_settings_page","global_nav_react_top_repos_api_caching","hyperspace_2025_logged_out_batch_1","initial_per_page_pagination_updates","issue_fields_global_search","issue_fields_report_usage","issue_fields_timeline_events","issues_cca_assign_actor_with_agent","issues_expanded_file_types","issues_lazy_load_comment_box_suggestions","issues_react_bots_timeline_pagination","issues_react_chrome_container_query_fix","issues_react_client_side_caching_analytics","issues_react_prohibit_title_fallback","issues_react_use_turbo_for_cross_repo_navigation","issues_report_sidebar_interactions","lifecycle_label_name_updates","link_contact_sales_swp_marketo","marketing_pages_search_explore_provider","memex_default_issue_create_repository","memex_grouped_by_edit_route","memex_mwl_filter_field_delimiter","mission_control_use_body_html","new_traffic_page_banner","open_agent_session_in_vscode_insiders","open_agent_session_in_vscode_stable","projects_assignee_max_limit","react_fetch_graphql_ignore_expected_errors","render_user_display_name","repo_traffic_job","repos_insights_remove_new_url","ruleset_deletion_confirmation","sample_network_conn_type","scheduled_reminders_updated_limits","site_calculator_actions_2025","site_features_copilot_universe","site_homepage_collaborate_video","site_homepage_contentful","site_homepage_eyebrow_banner","site_homepage_universe_animations","site_msbuild_webgl_hero","spark_prompt_secret_scanning","swe_agent_member_requests","viewscreen_sandbox","webp_support","workbench_store_readonly"],"copilotApiOverrideUrl":"https://api.githubcopilot.com"}</script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/high-contrast-cookie-ff2c933fbe48.js"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/wp-runtime-9f5551e8a571.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/913-ca2305638c53.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/6488-de87864e6818.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/environment-023a76e6a28e.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/69676-3e4d0020216a.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/43784-4652ae97a661.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/4712-6fc930a63a4b.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/81028-5b8c5e07a4fa.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/97292-9890ce009c4e.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/91853-2ed22fb46437.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/78143-31968346cf4c.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/87434-d09aff871fda.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/github-elements-1a0f9aceaaaa.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/element-registry-79e932716cf1.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/react-lib-b492ee0e2c35.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/react-core-e87073d89c8b.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/28546-ee41c9313871.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/17688-a9e16fb5ed13.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/2869-a4ba8f17edb3.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/70191-5122bf27bf3e.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/7332-5ea4ccf72018.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/3561-5983d983527e.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/24077-adc459723b71.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/51519-d0fc5fb8917c.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/27376-9825e0a74a24.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/96384-750ef5263abe.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/19718-676a65610616.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/behaviors-0ec87899b1f3.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/37911-4e7b34638358.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/notifications-global-fe5e2363a563.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/31615-236504c8966f.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/code-menu-cfd12802728b.js" defer="defer"></script>
  
  <script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/primer-react-fe0a295509b3.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/octicons-react-a215e6ee021a.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/31475-ee4e02125bef.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/48775-3cc79d2cd30e.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/42892-86c578f4fa0a.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/23832-0adeac37fa63.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/99418-9d4961969e0d.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/33915-05ba9b3edc31.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/96537-8e29101f7d81.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/51220-ec5733320b36.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/14439-a1591d60e882.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/59403-dc67a8e571fb.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/9288-970492b31875.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/25407-e046bb5275d4.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/40771-684069148e74.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/66990-a324226615e8.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/29665-96a2ad6dd82d.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/91232-8996ff59af70.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/4202-b4c166edaee3.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/6623-a3c05825ddd1.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/46247-fe2d8c9764cb.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/58147-f0d9350a7c27.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/36584-5d5bd2863ccf.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/3966-9dfc51a0dfe8.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/99451-558b659492b5.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/react-code-view-bf84b5275d18.js" defer="defer"></script>
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.ab16af462b02f294298e.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/react-code-view.a3c8b35c12a7c333d171.module.css" />

  <script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/57972-f26ff83d2e81.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/notifications-subscriptions-menu-d002081209f2.js" defer="defer"></script>
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.ab16af462b02f294298e.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/notifications-subscriptions-menu.933100a30c03fd4e8ae4.module.css" />


  <title>arxiv-collector/arxiv_collector.py at master · djsutherland/arxiv-collector · GitHub</title>



  <meta name="route-pattern" content="/:user_id/:repository/blob/*name(/*path)" data-turbo-transient>
  <meta name="route-controller" content="blob" data-turbo-transient>
  <meta name="route-action" content="show" data-turbo-transient>
  <meta name="fetch-nonce" content="v2:35694e07-5c52-803f-6a4d-2079b3b7a8b7">

    
  <meta name="current-catalog-service-hash" content="f3abb0cc802f3d7b95fc8762b94bdcb13bf39634c40c357301c4aa1d67a256fb">


  <meta name="request-id" content="BD58:2C02C7:3A38B6:51E50C:695E612D" data-pjax-transient="true"/><meta name="html-safe-nonce" content="7e434f6b194000b21ffa146de16f7b8feba5e2d1168f48ec1ea15979bf1198d3" data-pjax-transient="true"/><meta name="visitor-payload" content="eyJyZWZlcnJlciI6IiIsInJlcXVlc3RfaWQiOiJCRDU4OjJDMDJDNzozQTM4QjY6NTFFNTBDOjY5NUU2MTJEIiwidmlzaXRvcl9pZCI6IjQ5NjczMjk3MDQ4MDg3MDIyNTMiLCJyZWdpb25fZWRnZSI6ImlhZCIsInJlZ2lvbl9yZW5kZXIiOiJpYWQifQ==" data-pjax-transient="true"/><meta name="visitor-hmac" content="2e20b59348ea8f8298a4a5c9b8f82387c4d74a69b7fecbd23ba1645245ff7acc" data-pjax-transient="true"/>


    <meta name="hovercard-subject-tag" content="repository:154953619" data-turbo-transient>


  <meta name="github-keyboard-shortcuts" content="repository,source-code,file-tree,copilot" data-turbo-transient="true" />
  

  <meta name="selected-link" value="repo_source" data-turbo-transient>
  <link rel="assets" href="https://github.githubassets.com/">

    <meta name="google-site-verification" content="Apib7-x98H0j5cPqHWwSMm6dNU4GmODRoqxLiDzdx9I">

<meta name="octolytics-url" content="https://collector.github.com/github/collect" />

  <meta name="analytics-location" content="/&lt;user-name&gt;/&lt;repo-name&gt;/blob/show" data-turbo-transient="true" />

  




    <meta name="user-login" content="">

  

    <meta name="viewport" content="width=device-width">

    

      <meta name="description" content="A little Python script to collect LaTeX sources for upload to the arXiv. - arxiv-collector/arxiv_collector.py at master · djsutherland/arxiv-collector">

      <link rel="search" type="application/opensearchdescription+xml" href="/opensearch.xml" title="GitHub">

    <link rel="fluid-icon" href="https://github.com/fluidicon.png" title="GitHub">
    <meta property="fb:app_id" content="1401488693436528">
    <meta name="apple-itunes-app" content="app-id=1477376905, app-argument=https://github.com/djsutherland/arxiv-collector/blob/master/arxiv_collector.py" />

      <meta name="twitter:image" content="https://opengraph.githubassets.com/0d6349ba391f07f117c192926b6a9800a60605c44d1914e933994c6b7e97363a/djsutherland/arxiv-collector" /><meta name="twitter:site" content="@github" /><meta name="twitter:card" content="summary_large_image" /><meta name="twitter:title" content="arxiv-collector/arxiv_collector.py at master · djsutherland/arxiv-collector" /><meta name="twitter:description" content="A little Python script to collect LaTeX sources for upload to the arXiv. - djsutherland/arxiv-collector" />
  <meta property="og:image" content="https://opengraph.githubassets.com/0d6349ba391f07f117c192926b6a9800a60605c44d1914e933994c6b7e97363a/djsutherland/arxiv-collector" /><meta property="og:image:alt" content="A little Python script to collect LaTeX sources for upload to the arXiv. - djsutherland/arxiv-collector" /><meta property="og:image:width" content="1200" /><meta property="og:image:height" content="600" /><meta property="og:site_name" content="GitHub" /><meta property="og:type" content="object" /><meta property="og:title" content="arxiv-collector/arxiv_collector.py at master · djsutherland/arxiv-collector" /><meta property="og:url" content="https://github.com/djsutherland/arxiv-collector/blob/master/arxiv_collector.py" /><meta property="og:description" content="A little Python script to collect LaTeX sources for upload to the arXiv. - djsutherland/arxiv-collector" />
  




      <meta name="hostname" content="github.com">



        <meta name="expected-hostname" content="github.com">


  <meta http-equiv="x-pjax-version" content="b3fd46f24717b48ccad596ea818a776801f0a326e5c811ec8595d1e9fecd671c" data-turbo-track="reload">
  <meta http-equiv="x-pjax-csp-version" content="21a43568025709b66240454fc92d4f09335a96863f8ab1c46b4a07f6a5b67102" data-turbo-track="reload">
  <meta http-equiv="x-pjax-css-version" content="2de9bf631fd41d5d00cd89b86b9a2dddf0d56865031ac6705d4d28c28e096903" data-turbo-track="reload">
  <meta http-equiv="x-pjax-js-version" content="2c1c4b8659b3aa62920016d73dff445236a0fa532e41d573da357b007e5b0702" data-turbo-track="reload">

  <meta name="turbo-cache-control" content="no-preview" data-turbo-transient="">

      <meta name="turbo-cache-control" content="no-cache" data-turbo-transient>

    <meta data-hydrostats="publish">

  <meta name="go-import" content="github.com/djsutherland/arxiv-collector git https://github.com/djsutherland/arxiv-collector.git">

  <meta name="octolytics-dimension-user_id" content="36478" /><meta name="octolytics-dimension-user_login" content="djsutherland" /><meta name="octolytics-dimension-repository_id" content="154953619" /><meta name="octolytics-dimension-repository_nwo" content="djsutherland/arxiv-collector" /><meta name="octolytics-dimension-repository_public" content="true" /><meta name="octolytics-dimension-repository_is_fork" content="false" /><meta name="octolytics-dimension-repository_network_root_id" content="154953619" /><meta name="octolytics-dimension-repository_network_root_nwo" content="djsutherland/arxiv-collector" />



    

    <meta name="turbo-body-classes" content="logged-out env-production page-responsive">
  <meta name="disable-turbo" content="false">


  <meta name="browser-stats-url" content="https://api.github.com/_private/browser/stats">

  <meta name="browser-errors-url" content="https://api.github.com/_private/browser/errors">

  <meta name="release" content="f7dbf04dfc8b660d65a6a0645ffe2c8465261da1">
  <meta name="ui-target" content="full">

  <link rel="mask-icon" href="https://github.githubassets.com/assets/pinned-octocat-093da3e6fa40.svg" color="#000000">
  <link rel="alternate icon" class="js-site-favicon" type="image/png" href="https://github.githubassets.com/favicons/favicon.png">
  <link rel="icon" class="js-site-favicon" type="image/svg+xml" href="https://github.githubassets.com/favicons/favicon.svg" data-base-href="https://github.githubassets.com/favicons/favicon">

<meta name="theme-color" content="#1e2327">
<meta name="color-scheme" content="light dark" />


  <link rel="manifest" href="/manifest.json" crossOrigin="use-credentials">

  </head>

  <body class="logged-out env-production page-responsive" style="word-wrap: break-word;" >
    <div data-turbo-body class="logged-out env-production page-responsive" style="word-wrap: break-word;" >
      <div id="__primerPortalRoot__" role="region" style="z-index: 1000; position: absolute; width: 100%;" data-turbo-permanent></div>
      



    <div class="position-relative header-wrapper js-header-wrapper ">
      <a href="#start-of-content" data-skip-target-assigned="false" class="px-2 py-4 color-bg-accent-emphasis color-fg-on-emphasis show-on-focus js-skip-to-content">Skip to content</a>

      <span data-view-component="true" class="progress-pjax-loader Progress position-fixed width-full">
    <span style="width: 0%;" data-view-component="true" class="Progress-item progress-pjax-loader-bar left-0 top-0 color-bg-accent-emphasis"></span>
</span>      
      
      <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.ab16af462b02f294298e.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/keyboard-shortcuts-dialog.29aaeaafa90f007c6f61.module.css" />

<react-partial
  partial-name="keyboard-shortcuts-dialog"
  data-ssr="false"
  data-attempted-ssr="false"
  data-react-profiling="false"
>
  
  <script type="application/json" data-target="react-partial.embeddedData">{"props":{"docsUrl":"https://docs.github.com/get-started/accessibility/keyboard-shortcuts"}}</script>
  <div data-target="react-partial.reactRoot"></div>
</react-partial>





      

          

              
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/43862-5c4df3ba1119.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/85110-00e40ab14779.js" defer="defer"></script>
<script crossorigin="anonymous" type="application/javascript" src="https://github.githubassets.com/assets/sessions-6aef9b95ed9e.js" defer="defer"></script>

<style>
  /* Override primer focus outline color for marketing header dropdown links for better contrast */
  [data-color-mode="light"] .HeaderMenu-dropdown-link:focus-visible,
  [data-color-mode="light"] .HeaderMenu-trailing-link a:focus-visible {
    outline-color: var(--color-accent-fg);
  }
</style>

<header class="HeaderMktg header-logged-out js-details-container js-header Details f4 py-3" role="banner" data-is-top="true" data-color-mode=light data-light-theme=light data-dark-theme=dark>
  <h2 class="sr-only">Navigation Menu</h2>

  <button type="button" class="HeaderMktg-backdrop d-lg-none border-0 position-fixed top-0 left-0 width-full height-full js-details-target" aria-label="Toggle navigation">
    <span class="d-none">Toggle navigation</span>
  </button>

  <div class="d-flex flex-column flex-lg-row flex-items-center px-3 px-md-4 px-lg-5 height-full position-relative z-1">
    <div class="d-flex flex-justify-between flex-items-center width-full width-lg-auto">
      <div class="flex-1">
        <button aria-label="Toggle navigation" aria-expanded="false" type="button" data-view-component="true" class="js-details-target js-nav-padding-recalculate js-header-menu-toggle Button--link Button--medium Button d-lg-none color-fg-inherit p-1">  <span class="Button-content">
    <span class="Button-label"><div class="HeaderMenu-toggle-bar rounded my-1"></div>
            <div class="HeaderMenu-toggle-bar rounded my-1"></div>
            <div class="HeaderMenu-toggle-bar rounded my-1"></div></span>
  </span>
</button>
      </div>

      <a class="mr-lg-3 color-fg-inherit flex-order-2 js-prevent-focus-on-mobile-nav"
        href="/"
        aria-label="Homepage"
        data-analytics-event="{&quot;category&quot;:&quot;Marketing nav&quot;,&quot;action&quot;:&quot;click to go to homepage&quot;,&quot;label&quot;:&quot;ref_page:Marketing;ref_cta:Logomark;ref_loc:Header&quot;}">
        <svg height="32" aria-hidden="true" viewBox="0 0 24 24" version="1.1" width="32" data-view-component="true" class="octicon octicon-mark-github">
    <path d="M12 1C5.923 1 1 5.923 1 12c0 4.867 3.149 8.979 7.521 10.436.55.096.756-.233.756-.522 0-.262-.013-1.128-.013-2.049-2.764.509-3.479-.674-3.699-1.292-.124-.317-.66-1.293-1.127-1.554-.385-.207-.936-.715-.014-.729.866-.014 1.485.797 1.691 1.128.99 1.663 2.571 1.196 3.204.907.096-.715.385-1.196.701-1.471-2.448-.275-5.005-1.224-5.005-5.432 0-1.196.426-2.186 1.128-2.956-.111-.275-.496-1.402.11-2.915 0 0 .921-.288 3.024 1.128a10.193 10.193 0 0 1 2.75-.371c.936 0 1.871.123 2.75.371 2.104-1.43 3.025-1.128 3.025-1.128.605 1.513.221 2.64.111 2.915.701.77 1.127 1.747 1.127 2.956 0 4.222-2.571 5.157-5.019 5.432.399.344.743 1.004.743 2.035 0 1.471-.014 2.654-.014 3.025 0 .289.206.632.756.522C19.851 20.979 23 16.854 23 12c0-6.077-4.922-11-11-11Z"></path>
</svg>
      </a>

      <div class="d-flex flex-1 flex-order-2 text-right d-lg-none gap-2 flex-justify-end">
          <a
            href="/login?return_to=https%3A%2F%2Fgithub.com%2Fdjsutherland%2Farxiv-collector%2Fblob%2Fmaster%2Farxiv_collector.py"
            class="HeaderMenu-link HeaderMenu-button d-inline-flex f5 no-underline border color-border-default rounded-2 px-2 py-1 color-fg-inherit js-prevent-focus-on-mobile-nav"
            data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/djsutherland/arxiv-collector/blob/master/arxiv_collector.py&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="af9f9b38308b3c863dc88de16bb7aeb04e581115ee6e99cf3362b2b1245ce9da"
            data-analytics-event="{&quot;category&quot;:&quot;Marketing nav&quot;,&quot;action&quot;:&quot;click to Sign in&quot;,&quot;label&quot;:&quot;ref_page:Marketing;ref_cta:Sign in;ref_loc:Header&quot;}"
          >
            Sign in
          </a>
              <div class="AppHeader-appearanceSettings">
    <react-partial-anchor>
      <button data-target="react-partial-anchor.anchor" id="icon-button-560a1b3e-6344-44bb-862e-af9f57d85144" aria-labelledby="tooltip-c4576f6e-bcc4-49a1-87e2-649cde4c85b7" type="button" disabled="disabled" data-view-component="true" class="Button Button--iconOnly Button--invisible Button--medium AppHeader-button HeaderMenu-link border cursor-wait">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-sliders Button-visual">
    <path d="M15 2.75a.75.75 0 0 1-.75.75h-4a.75.75 0 0 1 0-1.5h4a.75.75 0 0 1 .75.75Zm-8.5.75v1.25a.75.75 0 0 0 1.5 0v-4a.75.75 0 0 0-1.5 0V2H1.75a.75.75 0 0 0 0 1.5H6.5Zm1.25 5.25a.75.75 0 0 0 0-1.5h-6a.75.75 0 0 0 0 1.5h6ZM15 8a.75.75 0 0 1-.75.75H11.5V10a.75.75 0 1 1-1.5 0V6a.75.75 0 0 1 1.5 0v1.25h2.75A.75.75 0 0 1 15 8Zm-9 5.25v-2a.75.75 0 0 0-1.5 0v1.25H1.75a.75.75 0 0 0 0 1.5H4.5v1.25a.75.75 0 0 0 1.5 0v-2Zm9 0a.75.75 0 0 1-.75.75h-6a.75.75 0 0 1 0-1.5h6a.75.75 0 0 1 .75.75Z"></path>
</svg>
</button><tool-tip id="tooltip-c4576f6e-bcc4-49a1-87e2-649cde4c85b7" for="icon-button-560a1b3e-6344-44bb-862e-af9f57d85144" popover="manual" data-direction="s" data-type="label" data-view-component="true" class="sr-only position-absolute">Appearance settings</tool-tip>

      <template data-target="react-partial-anchor.template">
        <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.ab16af462b02f294298e.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/appearance-settings.753d458774a2f782559b.module.css" />

<react-partial
  partial-name="appearance-settings"
  data-ssr="false"
  data-attempted-ssr="false"
  data-react-profiling="true"
>
  
  <script type="application/json" data-target="react-partial.embeddedData">{"props":{}}</script>
  <div data-target="react-partial.reactRoot"></div>
</react-partial>


      </template>
    </react-partial-anchor>
  </div>

      </div>
    </div>


    <div class="HeaderMenu js-header-menu height-fit position-lg-relative d-lg-flex flex-column flex-auto top-0">
      <div class="HeaderMenu-wrapper d-flex flex-column flex-self-start flex-lg-row flex-auto rounded rounded-lg-0">
            <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.ab16af462b02f294298e.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/marketing-navigation.4bd5b20d56a72071b91a.module.css" />

<react-partial
  partial-name="marketing-navigation"
  data-ssr="true"
  data-attempted-ssr="true"
  data-react-profiling="false"
>
  
  <script type="application/json" data-target="react-partial.embeddedData">{"props":{"should_use_dotcom_links":true}}</script>
  <div data-target="react-partial.reactRoot"><nav class="MarketingNavigation-module__nav--jA9Zq" aria-label="Global"><ul class="MarketingNavigation-module__list--r_vr2"><li><div class="NavDropdown-module__container--bmXM2 js-details-container js-header-menu-item"><button type="button" class="NavDropdown-module__button--Hq9UR js-details-target" aria-expanded="false">Platform<svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavDropdown-module__buttonIcon--SR0Ke" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></button><div class="NavDropdown-module__dropdown--Ig57Y"><ul class="NavDropdown-module__list--RwSSK"><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">AI CODE CREATION</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/features/copilot" data-analytics-event="{&quot;action&quot;:&quot;github_copilot&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;github_copilot_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-copilot NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M23.922 16.992c-.861 1.495-5.859 5.023-11.922 5.023-6.063 0-11.061-3.528-11.922-5.023A.641.641 0 0 1 0 16.736v-2.869a.841.841 0 0 1 .053-.22c.372-.935 1.347-2.292 2.605-2.656.167-.429.414-1.055.644-1.517a10.195 10.195 0 0 1-.052-1.086c0-1.331.282-2.499 1.132-3.368.397-.406.89-.717 1.474-.952 1.399-1.136 3.392-2.093 6.122-2.093 2.731 0 4.767.957 6.166 2.093.584.235 1.077.546 1.474.952.85.869 1.132 2.037 1.132 3.368 0 .368-.014.733-.052 1.086.23.462.477 1.088.644 1.517 1.258.364 2.233 1.721 2.605 2.656a.832.832 0 0 1 .053.22v2.869a.641.641 0 0 1-.078.256ZM12.172 11h-.344a4.323 4.323 0 0 1-.355.508C10.703 12.455 9.555 13 7.965 13c-1.725 0-2.989-.359-3.782-1.259a2.005 2.005 0 0 1-.085-.104L4 11.741v6.585c1.435.779 4.514 2.179 8 2.179 3.486 0 6.565-1.4 8-2.179v-6.585l-.098-.104s-.033.045-.085.104c-.793.9-2.057 1.259-3.782 1.259-1.59 0-2.738-.545-3.508-1.492a4.323 4.323 0 0 1-.355-.508h-.016.016Zm.641-2.935c.136 1.057.403 1.913.878 2.497.442.544 1.134.938 2.344.938 1.573 0 2.292-.337 2.657-.751.384-.435.558-1.15.558-2.361 0-1.14-.243-1.847-.705-2.319-.477-.488-1.319-.862-2.824-1.025-1.487-.161-2.192.138-2.533.529-.269.307-.437.808-.438 1.578v.021c0 .265.021.562.063.893Zm-1.626 0c.042-.331.063-.628.063-.894v-.02c-.001-.77-.169-1.271-.438-1.578-.341-.391-1.046-.69-2.533-.529-1.505.163-2.347.537-2.824 1.025-.462.472-.705 1.179-.705 2.319 0 1.211.175 1.926.558 2.361.365.414 1.084.751 2.657.751 1.21 0 1.902-.394 2.344-.938.475-.584.742-1.44.878-2.497Z"></path><path d="M14.5 14.25a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Zm-5 0a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Z"></path></svg><span class="NavLink-module__title--xw3ok">GitHub Copilot</span><span class="NavLink-module__subtitle--qC15H">Write better code with AI</span></div></a></li><li><a href="https://github.com/features/spark" data-analytics-event="{&quot;action&quot;:&quot;github_spark&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;github_spark_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-sparkle-fill NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M11.296 1.924c.24-.656 1.168-.656 1.408 0l.717 1.958a11.25 11.25 0 0 0 6.697 6.697l1.958.717c.657.24.657 1.168 0 1.408l-1.958.717a11.25 11.25 0 0 0-6.697 6.697l-.717 1.958c-.24.657-1.168.657-1.408 0l-.717-1.958a11.25 11.25 0 0 0-6.697-6.697l-1.958-.717c-.656-.24-.656-1.168 0-1.408l1.958-.717a11.25 11.25 0 0 0 6.697-6.697l.717-1.958Z"></path></svg><span class="NavLink-module__title--xw3ok">GitHub Spark</span><span class="NavLink-module__subtitle--qC15H">Build and deploy intelligent apps</span></div></a></li><li><a href="https://github.com/features/models" data-analytics-event="{&quot;action&quot;:&quot;github_models&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;github_models_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-ai-model NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M19.375 8.5a3.25 3.25 0 1 1-3.163 4h-3a3.252 3.252 0 0 1-4.443 2.509L7.214 17.76a3.25 3.25 0 1 1-1.342-.674l1.672-2.957A3.238 3.238 0 0 1 6.75 12c0-.907.371-1.727.97-2.316L6.117 6.846A3.253 3.253 0 0 1 1.875 3.75a3.25 3.25 0 1 1 5.526 2.32l1.603 2.836A3.25 3.25 0 0 1 13.093 11h3.119a3.252 3.252 0 0 1 3.163-2.5ZM10 10.25a1.75 1.75 0 1 0-.001 3.499A1.75 1.75 0 0 0 10 10.25ZM5.125 2a1.75 1.75 0 1 0 0 3.5 1.75 1.75 0 0 0 0-3.5Zm12.5 9.75a1.75 1.75 0 1 0 3.5 0 1.75 1.75 0 0 0-3.5 0Zm-14.25 8.5a1.75 1.75 0 1 0 3.501-.001 1.75 1.75 0 0 0-3.501.001Z"></path></svg><span class="NavLink-module__title--xw3ok">GitHub Models</span><span class="NavLink-module__subtitle--qC15H">Manage and compare prompts</span></div></a></li><li><a href="https://github.com/mcp" data-analytics-event="{&quot;action&quot;:&quot;mcp_registry&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;mcp_registry_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-mcp NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M9.795 1.694a4.287 4.287 0 0 1 6.061 0 4.28 4.28 0 0 1 1.181 3.819 4.282 4.282 0 0 1 3.819 1.181 4.287 4.287 0 0 1 0 6.061l-6.793 6.793a.249.249 0 0 0 0 .353l2.617 2.618a.75.75 0 1 1-1.061 1.061l-2.617-2.618a1.75 1.75 0 0 1 0-2.475l6.793-6.793a2.785 2.785 0 1 0-3.939-3.939l-5.9 5.9a.734.734 0 0 1-.249.165.749.749 0 0 1-.812-1.225l5.9-5.901a2.785 2.785 0 1 0-3.939-3.939L2.931 10.68A.75.75 0 1 1 1.87 9.619l7.925-7.925Z"></path><path d="M12.42 4.069a.752.752 0 0 1 1.061 0 .752.752 0 0 1 0 1.061L7.33 11.28a2.788 2.788 0 0 0 0 3.94 2.788 2.788 0 0 0 3.94 0l6.15-6.151a.752.752 0 0 1 1.061 0 .752.752 0 0 1 0 1.061l-6.151 6.15a4.285 4.285 0 1 1-6.06-6.06l6.15-6.151Z"></path></svg><span class="NavLink-module__title--xw3ok">MCP Registry<sup class="NavLink-module__label--MrIhm">New</sup></span><span class="NavLink-module__subtitle--qC15H">Integrate external tools</span></div></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">DEVELOPER WORKFLOWS</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/features/actions" data-analytics-event="{&quot;action&quot;:&quot;actions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;actions_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-workflow NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M1 3a2 2 0 0 1 2-2h6.5a2 2 0 0 1 2 2v6.5a2 2 0 0 1-2 2H7v4.063C7 16.355 7.644 17 8.438 17H12.5v-2.5a2 2 0 0 1 2-2H21a2 2 0 0 1 2 2V21a2 2 0 0 1-2 2h-6.5a2 2 0 0 1-2-2v-2.5H8.437A2.939 2.939 0 0 1 5.5 15.562V11.5H3a2 2 0 0 1-2-2Zm2-.5a.5.5 0 0 0-.5.5v6.5a.5.5 0 0 0 .5.5h6.5a.5.5 0 0 0 .5-.5V3a.5.5 0 0 0-.5-.5ZM14.5 14a.5.5 0 0 0-.5.5V21a.5.5 0 0 0 .5.5H21a.5.5 0 0 0 .5-.5v-6.5a.5.5 0 0 0-.5-.5Z"></path></svg><span class="NavLink-module__title--xw3ok">Actions</span><span class="NavLink-module__subtitle--qC15H">Automate any workflow</span></div></a></li><li><a href="https://github.com/features/codespaces" data-analytics-event="{&quot;action&quot;:&quot;codespaces&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;codespaces_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-codespaces NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.5 3.75C3.5 2.784 4.284 2 5.25 2h13.5c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0 1 18.75 13H5.25a1.75 1.75 0 0 1-1.75-1.75Zm-2 12c0-.966.784-1.75 1.75-1.75h17.5c.966 0 1.75.784 1.75 1.75v4a1.75 1.75 0 0 1-1.75 1.75H3.25a1.75 1.75 0 0 1-1.75-1.75ZM5.25 3.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h13.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Zm-2 12a.25.25 0 0 0-.25.25v4c0 .138.112.25.25.25h17.5a.25.25 0 0 0 .25-.25v-4a.25.25 0 0 0-.25-.25Z"></path><path d="M10 17.75a.75.75 0 0 1 .75-.75h6.5a.75.75 0 0 1 0 1.5h-6.5a.75.75 0 0 1-.75-.75Zm-4 0a.75.75 0 0 1 .75-.75h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1-.75-.75Z"></path></svg><span class="NavLink-module__title--xw3ok">Codespaces</span><span class="NavLink-module__subtitle--qC15H">Instant dev environments</span></div></a></li><li><a href="https://github.com/features/issues" data-analytics-event="{&quot;action&quot;:&quot;issues&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;issues_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-issue-opened NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M12 1c6.075 0 11 4.925 11 11s-4.925 11-11 11S1 18.075 1 12 5.925 1 12 1ZM2.5 12a9.5 9.5 0 0 0 9.5 9.5 9.5 9.5 0 0 0 9.5-9.5A9.5 9.5 0 0 0 12 2.5 9.5 9.5 0 0 0 2.5 12Zm9.5 2a2 2 0 1 1-.001-3.999A2 2 0 0 1 12 14Z"></path></svg><span class="NavLink-module__title--xw3ok">Issues</span><span class="NavLink-module__subtitle--qC15H">Plan and track work</span></div></a></li><li><a href="https://github.com/features/code-review" data-analytics-event="{&quot;action&quot;:&quot;code_review&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;code_review_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-code NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M15.22 4.97a.75.75 0 0 1 1.06 0l6.5 6.5a.75.75 0 0 1 0 1.06l-6.5 6.5a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L21.19 12l-5.97-5.97a.75.75 0 0 1 0-1.06Zm-6.44 0a.75.75 0 0 1 0 1.06L2.81 12l5.97 5.97a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215l-6.5-6.5a.75.75 0 0 1 0-1.06l6.5-6.5a.75.75 0 0 1 1.06 0Z"></path></svg><span class="NavLink-module__title--xw3ok">Code Review</span><span class="NavLink-module__subtitle--qC15H">Manage code changes</span></div></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">APPLICATION SECURITY</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/security/advanced-security" data-analytics-event="{&quot;action&quot;:&quot;github_advanced_security&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;github_advanced_security_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-shield-check NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M16.53 9.78a.75.75 0 0 0-1.06-1.06L11 13.19l-1.97-1.97a.75.75 0 0 0-1.06 1.06l2.5 2.5a.75.75 0 0 0 1.06 0l5-5Z"></path><path d="m12.54.637 8.25 2.675A1.75 1.75 0 0 1 22 4.976V10c0 6.19-3.771 10.704-9.401 12.83a1.704 1.704 0 0 1-1.198 0C5.77 20.705 2 16.19 2 10V4.976c0-.758.489-1.43 1.21-1.664L11.46.637a1.748 1.748 0 0 1 1.08 0Zm-.617 1.426-8.25 2.676a.249.249 0 0 0-.173.237V10c0 5.46 3.28 9.483 8.43 11.426a.199.199 0 0 0 .14 0C17.22 19.483 20.5 15.461 20.5 10V4.976a.25.25 0 0 0-.173-.237l-8.25-2.676a.253.253 0 0 0-.154 0Z"></path></svg><span class="NavLink-module__title--xw3ok">GitHub Advanced Security</span><span class="NavLink-module__subtitle--qC15H">Find and fix vulnerabilities</span></div></a></li><li><a href="https://github.com/security/advanced-security/code-security" data-analytics-event="{&quot;action&quot;:&quot;code_security&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;code_security_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-code-square NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M10.3 8.24a.75.75 0 0 1-.04 1.06L7.352 12l2.908 2.7a.75.75 0 1 1-1.02 1.1l-3.5-3.25a.75.75 0 0 1 0-1.1l3.5-3.25a.75.75 0 0 1 1.06.04Zm3.44 1.06a.75.75 0 1 1 1.02-1.1l3.5 3.25a.75.75 0 0 1 0 1.1l-3.5 3.25a.75.75 0 1 1-1.02-1.1l2.908-2.7-2.908-2.7Z"></path><path d="M2 3.75C2 2.784 2.784 2 3.75 2h16.5c.966 0 1.75.784 1.75 1.75v16.5A1.75 1.75 0 0 1 20.25 22H3.75A1.75 1.75 0 0 1 2 20.25Zm1.75-.25a.25.25 0 0 0-.25.25v16.5c0 .138.112.25.25.25h16.5a.25.25 0 0 0 .25-.25V3.75a.25.25 0 0 0-.25-.25Z"></path></svg><span class="NavLink-module__title--xw3ok">Code security</span><span class="NavLink-module__subtitle--qC15H">Secure your code as you build</span></div></a></li><li><a href="https://github.com/security/advanced-security/secret-protection" data-analytics-event="{&quot;action&quot;:&quot;secret_protection&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;secret_protection_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-lock NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6 9V7.25C6 3.845 8.503 1 12 1s6 2.845 6 6.25V9h.5a2.5 2.5 0 0 1 2.5 2.5v8a2.5 2.5 0 0 1-2.5 2.5h-13A2.5 2.5 0 0 1 3 19.5v-8A2.5 2.5 0 0 1 5.5 9Zm-1.5 2.5v8a1 1 0 0 0 1 1h13a1 1 0 0 0 1-1v-8a1 1 0 0 0-1-1h-13a1 1 0 0 0-1 1Zm3-4.25V9h9V7.25c0-2.67-1.922-4.75-4.5-4.75-2.578 0-4.5 2.08-4.5 4.75Z"></path></svg><span class="NavLink-module__title--xw3ok">Secret protection</span><span class="NavLink-module__subtitle--qC15H">Stop leaks before they start</span></div></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n NavGroup-module__hasSeparator--AJeNz"><span class="NavGroup-module__title--TdKyz">EXPLORE</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/why-github" data-analytics-event="{&quot;action&quot;:&quot;why_github&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;why_github_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Why GitHub</span></a></li><li><a href="https://docs.github.com" data-analytics-event="{&quot;action&quot;:&quot;documentation&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;documentation_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB" target="_blank" rel="noreferrer"><span class="NavLink-module__title--xw3ok">Documentation</span><svg aria-hidden="true" focusable="false" class="octicon octicon-link-external NavLink-module__externalIcon--JurQ9" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path></svg></a></li><li><a href="https://github.blog" data-analytics-event="{&quot;action&quot;:&quot;blog&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;blog_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB" target="_blank" rel="noreferrer"><span class="NavLink-module__title--xw3ok">Blog</span><svg aria-hidden="true" focusable="false" class="octicon octicon-link-external NavLink-module__externalIcon--JurQ9" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path></svg></a></li><li><a href="https://github.blog/changelog" data-analytics-event="{&quot;action&quot;:&quot;changelog&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;changelog_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB" target="_blank" rel="noreferrer"><span class="NavLink-module__title--xw3ok">Changelog</span><svg aria-hidden="true" focusable="false" class="octicon octicon-link-external NavLink-module__externalIcon--JurQ9" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path></svg></a></li><li><a href="https://github.com/marketplace" data-analytics-event="{&quot;action&quot;:&quot;marketplace&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;marketplace_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Marketplace</span></a></li></ul></div></li></ul><div class="NavDropdown-module__trailingLinkContainer--MNB5T"><a href="https://github.com/features" data-analytics-event="{&quot;action&quot;:&quot;view_all_features&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;platform&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;view_all_features_link_platform_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">View all features</span><svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavLink-module__arrowIcon--g6Lip" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></a></div></div></div></li><li><div class="NavDropdown-module__container--bmXM2 js-details-container js-header-menu-item"><button type="button" class="NavDropdown-module__button--Hq9UR js-details-target" aria-expanded="false">Solutions<svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavDropdown-module__buttonIcon--SR0Ke" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></button><div class="NavDropdown-module__dropdown--Ig57Y"><ul class="NavDropdown-module__list--RwSSK"><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">BY COMPANY SIZE</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/enterprise" data-analytics-event="{&quot;action&quot;:&quot;enterprises&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;enterprises_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Enterprises</span></a></li><li><a href="https://github.com/team" data-analytics-event="{&quot;action&quot;:&quot;small_and_medium_teams&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;small_and_medium_teams_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Small and medium teams</span></a></li><li><a href="https://github.com/enterprise/startups" data-analytics-event="{&quot;action&quot;:&quot;startups&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;startups_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Startups</span></a></li><li><a href="https://github.com/solutions/industry/nonprofits" data-analytics-event="{&quot;action&quot;:&quot;nonprofits&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;nonprofits_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Nonprofits</span></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">BY USE CASE</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/solutions/use-case/app-modernization" data-analytics-event="{&quot;action&quot;:&quot;app_modernization&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;app_modernization_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">App Modernization</span></a></li><li><a href="https://github.com/solutions/use-case/devsecops" data-analytics-event="{&quot;action&quot;:&quot;devsecops&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;devsecops_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">DevSecOps</span></a></li><li><a href="https://github.com/solutions/use-case/devops" data-analytics-event="{&quot;action&quot;:&quot;devops&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;devops_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">DevOps</span></a></li><li><a href="https://github.com/solutions/use-case/ci-cd" data-analytics-event="{&quot;action&quot;:&quot;ci/cd&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;ci/cd_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">CI/CD</span></a></li><li><a href="https://github.com/solutions/use-case" data-analytics-event="{&quot;action&quot;:&quot;view_all_use_cases&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;view_all_use_cases_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">View all use cases</span><svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavLink-module__arrowIcon--g6Lip" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">BY INDUSTRY</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/solutions/industry/healthcare" data-analytics-event="{&quot;action&quot;:&quot;healthcare&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;healthcare_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Healthcare</span></a></li><li><a href="https://github.com/solutions/industry/financial-services" data-analytics-event="{&quot;action&quot;:&quot;financial_services&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;financial_services_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Financial services</span></a></li><li><a href="https://github.com/solutions/industry/manufacturing" data-analytics-event="{&quot;action&quot;:&quot;manufacturing&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;manufacturing_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Manufacturing</span></a></li><li><a href="https://github.com/solutions/industry/government" data-analytics-event="{&quot;action&quot;:&quot;government&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;government_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Government</span></a></li><li><a href="https://github.com/solutions/industry" data-analytics-event="{&quot;action&quot;:&quot;view_all_industries&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;view_all_industries_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">View all industries</span><svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavLink-module__arrowIcon--g6Lip" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></a></li></ul></div></li></ul><div class="NavDropdown-module__trailingLinkContainer--MNB5T"><a href="https://github.com/solutions" data-analytics-event="{&quot;action&quot;:&quot;view_all_solutions&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;solutions&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;view_all_solutions_link_solutions_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">View all solutions</span><svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavLink-module__arrowIcon--g6Lip" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></a></div></div></div></li><li><div class="NavDropdown-module__container--bmXM2 js-details-container js-header-menu-item"><button type="button" class="NavDropdown-module__button--Hq9UR js-details-target" aria-expanded="false">Resources<svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavDropdown-module__buttonIcon--SR0Ke" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></button><div class="NavDropdown-module__dropdown--Ig57Y"><ul class="NavDropdown-module__list--RwSSK"><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">EXPLORE BY TOPIC</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/resources/articles?topic=ai" data-analytics-event="{&quot;action&quot;:&quot;ai&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;ai_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">AI</span></a></li><li><a href="https://github.com/resources/articles?topic=software-development" data-analytics-event="{&quot;action&quot;:&quot;software_development&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;software_development_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Software Development</span></a></li><li><a href="https://github.com/resources/articles?topic=devops" data-analytics-event="{&quot;action&quot;:&quot;devops&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;devops_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">DevOps</span></a></li><li><a href="https://github.com/resources/articles?topic=security" data-analytics-event="{&quot;action&quot;:&quot;security&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;security_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Security</span></a></li><li><a href="https://github.com/resources/articles" data-analytics-event="{&quot;action&quot;:&quot;view_all_topics&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;view_all_topics_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">View all topics</span><svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavLink-module__arrowIcon--g6Lip" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">EXPLORE BY TYPE</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/customer-stories" data-analytics-event="{&quot;action&quot;:&quot;customer_stories&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;customer_stories_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Customer stories</span></a></li><li><a href="https://github.com/resources/events" data-analytics-event="{&quot;action&quot;:&quot;events__webinars&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;events__webinars_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Events &amp; webinars</span></a></li><li><a href="https://github.com/resources/whitepapers" data-analytics-event="{&quot;action&quot;:&quot;ebooks__reports&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;ebooks__reports_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Ebooks &amp; reports</span></a></li><li><a href="https://github.com/solutions/executive-insights" data-analytics-event="{&quot;action&quot;:&quot;business_insights&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;business_insights_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Business insights</span></a></li><li><a href="https://skills.github.com" data-analytics-event="{&quot;action&quot;:&quot;github_skills&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;github_skills_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB" target="_blank" rel="noreferrer"><span class="NavLink-module__title--xw3ok">GitHub Skills</span><svg aria-hidden="true" focusable="false" class="octicon octicon-link-external NavLink-module__externalIcon--JurQ9" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path></svg></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">SUPPORT &amp; SERVICES</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://docs.github.com" data-analytics-event="{&quot;action&quot;:&quot;documentation&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;documentation_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB" target="_blank" rel="noreferrer"><span class="NavLink-module__title--xw3ok">Documentation</span><svg aria-hidden="true" focusable="false" class="octicon octicon-link-external NavLink-module__externalIcon--JurQ9" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path></svg></a></li><li><a href="https://support.github.com" data-analytics-event="{&quot;action&quot;:&quot;customer_support&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;customer_support_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB" target="_blank" rel="noreferrer"><span class="NavLink-module__title--xw3ok">Customer support</span><svg aria-hidden="true" focusable="false" class="octicon octicon-link-external NavLink-module__externalIcon--JurQ9" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path></svg></a></li><li><a href="https://github.com/orgs/community/discussions" data-analytics-event="{&quot;action&quot;:&quot;community_forum&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;community_forum_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Community forum</span></a></li><li><a href="https://github.com/trust-center" data-analytics-event="{&quot;action&quot;:&quot;trust_center&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;trust_center_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Trust center</span></a></li><li><a href="https://github.com/partners" data-analytics-event="{&quot;action&quot;:&quot;partners&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;resources&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;partners_link_resources_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Partners</span></a></li></ul></div></li></ul></div></div></li><li><div class="NavDropdown-module__container--bmXM2 js-details-container js-header-menu-item"><button type="button" class="NavDropdown-module__button--Hq9UR js-details-target" aria-expanded="false">Open Source<svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavDropdown-module__buttonIcon--SR0Ke" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></button><div class="NavDropdown-module__dropdown--Ig57Y"><ul class="NavDropdown-module__list--RwSSK"><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">COMMUNITY</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/sponsors" data-analytics-event="{&quot;action&quot;:&quot;github_sponsors&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;github_sponsors_link_open_source_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-sponsor-tiers NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M16.004 1.25C18.311 1.25 20 3.128 20 5.75c0 2.292-1.23 4.464-3.295 6.485-.481.47-.98.909-1.482 1.31l.265 1.32 1.375 7.5a.75.75 0 0 1-.982.844l-3.512-1.207a.75.75 0 0 0-.488 0L8.37 23.209a.75.75 0 0 1-.982-.844l1.378-7.512.261-1.309c-.5-.4-1-.838-1.481-1.31C5.479 10.215 4.25 8.043 4.25 5.75c0-2.622 1.689-4.5 3.996-4.5 1.55 0 2.947.752 3.832 1.967l.047.067.047-.067a4.726 4.726 0 0 1 3.612-1.962l.22-.005ZM13.89 14.531c-.418.285-.828.542-1.218.77l-.18.103a.75.75 0 0 1-.734 0l-.071-.04-.46-.272c-.282-.173-.573-.36-.868-.562l-.121.605-1.145 6.239 2.3-.79a2.248 2.248 0 0 1 1.284-.054l.18.053 2.299.79-1.141-6.226-.125-.616ZM16.004 2.75c-1.464 0-2.731.983-3.159 2.459-.209.721-1.231.721-1.44 0-.428-1.476-1.695-2.459-3.16-2.459-1.44 0-2.495 1.173-2.495 3 0 1.811 1.039 3.647 2.844 5.412a19.624 19.624 0 0 0 3.734 2.84l-.019-.011-.184-.111.147-.088a19.81 19.81 0 0 0 3.015-2.278l.37-.352C17.46 9.397 18.5 7.561 18.5 5.75c0-1.827-1.055-3-2.496-3Z"></path></svg><span class="NavLink-module__title--xw3ok">GitHub Sponsors</span><span class="NavLink-module__subtitle--qC15H">Fund open source developers</span></div></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">PROGRAMS</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://securitylab.github.com" data-analytics-event="{&quot;action&quot;:&quot;security_lab&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;security_lab_link_open_source_navbar&quot;}" class="NavLink-module__link--n48VB" target="_blank" rel="noreferrer"><span class="NavLink-module__title--xw3ok">Security Lab</span><svg aria-hidden="true" focusable="false" class="octicon octicon-link-external NavLink-module__externalIcon--JurQ9" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path></svg></a></li><li><a href="https://maintainers.github.com" data-analytics-event="{&quot;action&quot;:&quot;maintainer_community&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;maintainer_community_link_open_source_navbar&quot;}" class="NavLink-module__link--n48VB" target="_blank" rel="noreferrer"><span class="NavLink-module__title--xw3ok">Maintainer Community</span><svg aria-hidden="true" focusable="false" class="octicon octicon-link-external NavLink-module__externalIcon--JurQ9" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path></svg></a></li><li><a href="https://github.com/accelerator" data-analytics-event="{&quot;action&quot;:&quot;accelerator&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;accelerator_link_open_source_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Accelerator</span></a></li><li><a href="https://archiveprogram.github.com" data-analytics-event="{&quot;action&quot;:&quot;archive_program&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;archive_program_link_open_source_navbar&quot;}" class="NavLink-module__link--n48VB" target="_blank" rel="noreferrer"><span class="NavLink-module__title--xw3ok">Archive Program</span><svg aria-hidden="true" focusable="false" class="octicon octicon-link-external NavLink-module__externalIcon--JurQ9" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M3.75 2h3.5a.75.75 0 0 1 0 1.5h-3.5a.25.25 0 0 0-.25.25v8.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-3.5a.75.75 0 0 1 1.5 0v3.5A1.75 1.75 0 0 1 12.25 14h-8.5A1.75 1.75 0 0 1 2 12.25v-8.5C2 2.784 2.784 2 3.75 2Zm6.854-1h4.146a.25.25 0 0 1 .25.25v4.146a.25.25 0 0 1-.427.177L13.03 4.03 9.28 7.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.75-3.75-1.543-1.543A.25.25 0 0 1 10.604 1Z"></path></svg></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">REPOSITORIES</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/topics" data-analytics-event="{&quot;action&quot;:&quot;topics&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;topics_link_open_source_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Topics</span></a></li><li><a href="https://github.com/trending" data-analytics-event="{&quot;action&quot;:&quot;trending&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;trending_link_open_source_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Trending</span></a></li><li><a href="https://github.com/collections" data-analytics-event="{&quot;action&quot;:&quot;collections&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;open_source&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;collections_link_open_source_navbar&quot;}" class="NavLink-module__link--n48VB"><span class="NavLink-module__title--xw3ok">Collections</span></a></li></ul></div></li></ul></div></div></li><li><div class="NavDropdown-module__container--bmXM2 js-details-container js-header-menu-item"><button type="button" class="NavDropdown-module__button--Hq9UR js-details-target" aria-expanded="false">Enterprise<svg aria-hidden="true" focusable="false" class="octicon octicon-chevron-right NavDropdown-module__buttonIcon--SR0Ke" viewBox="0 0 16 16" width="16" height="16" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M6.22 3.22a.75.75 0 0 1 1.06 0l4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L9.94 8 6.22 4.28a.75.75 0 0 1 0-1.06Z"></path></svg></button><div class="NavDropdown-module__dropdown--Ig57Y"><ul class="NavDropdown-module__list--RwSSK"><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">ENTERPRISE SOLUTIONS</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/enterprise" data-analytics-event="{&quot;action&quot;:&quot;enterprise_platform&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;enterprise_platform_link_enterprise_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-stack NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M11.063 1.456a1.749 1.749 0 0 1 1.874 0l8.383 5.316a1.751 1.751 0 0 1 0 2.956l-8.383 5.316a1.749 1.749 0 0 1-1.874 0L2.68 9.728a1.751 1.751 0 0 1 0-2.956Zm1.071 1.267a.25.25 0 0 0-.268 0L3.483 8.039a.25.25 0 0 0 0 .422l8.383 5.316a.25.25 0 0 0 .268 0l8.383-5.316a.25.25 0 0 0 0-.422Z"></path><path d="M1.867 12.324a.75.75 0 0 1 1.035-.232l8.964 5.685a.25.25 0 0 0 .268 0l8.964-5.685a.75.75 0 0 1 .804 1.267l-8.965 5.685a1.749 1.749 0 0 1-1.874 0l-8.965-5.685a.75.75 0 0 1-.231-1.035Z"></path><path d="M1.867 16.324a.75.75 0 0 1 1.035-.232l8.964 5.685a.25.25 0 0 0 .268 0l8.964-5.685a.75.75 0 0 1 .804 1.267l-8.965 5.685a1.749 1.749 0 0 1-1.874 0l-8.965-5.685a.75.75 0 0 1-.231-1.035Z"></path></svg><span class="NavLink-module__title--xw3ok">Enterprise platform</span><span class="NavLink-module__subtitle--qC15H">AI-powered developer platform</span></div></a></li></ul></div></li><li><div class="NavGroup-module__group--T925n"><span class="NavGroup-module__title--TdKyz">AVAILABLE ADD-ONS</span><ul class="NavGroup-module__list--M8eGv"><li><a href="https://github.com/security/advanced-security" data-analytics-event="{&quot;action&quot;:&quot;github_advanced_security&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;github_advanced_security_link_enterprise_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-shield-check NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M16.53 9.78a.75.75 0 0 0-1.06-1.06L11 13.19l-1.97-1.97a.75.75 0 0 0-1.06 1.06l2.5 2.5a.75.75 0 0 0 1.06 0l5-5Z"></path><path d="m12.54.637 8.25 2.675A1.75 1.75 0 0 1 22 4.976V10c0 6.19-3.771 10.704-9.401 12.83a1.704 1.704 0 0 1-1.198 0C5.77 20.705 2 16.19 2 10V4.976c0-.758.489-1.43 1.21-1.664L11.46.637a1.748 1.748 0 0 1 1.08 0Zm-.617 1.426-8.25 2.676a.249.249 0 0 0-.173.237V10c0 5.46 3.28 9.483 8.43 11.426a.199.199 0 0 0 .14 0C17.22 19.483 20.5 15.461 20.5 10V4.976a.25.25 0 0 0-.173-.237l-8.25-2.676a.253.253 0 0 0-.154 0Z"></path></svg><span class="NavLink-module__title--xw3ok">GitHub Advanced Security</span><span class="NavLink-module__subtitle--qC15H">Enterprise-grade security features</span></div></a></li><li><a href="https://github.com/features/copilot/copilot-business" data-analytics-event="{&quot;action&quot;:&quot;copilot_for_business&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;copilot_for_business_link_enterprise_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-copilot NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M23.922 16.992c-.861 1.495-5.859 5.023-11.922 5.023-6.063 0-11.061-3.528-11.922-5.023A.641.641 0 0 1 0 16.736v-2.869a.841.841 0 0 1 .053-.22c.372-.935 1.347-2.292 2.605-2.656.167-.429.414-1.055.644-1.517a10.195 10.195 0 0 1-.052-1.086c0-1.331.282-2.499 1.132-3.368.397-.406.89-.717 1.474-.952 1.399-1.136 3.392-2.093 6.122-2.093 2.731 0 4.767.957 6.166 2.093.584.235 1.077.546 1.474.952.85.869 1.132 2.037 1.132 3.368 0 .368-.014.733-.052 1.086.23.462.477 1.088.644 1.517 1.258.364 2.233 1.721 2.605 2.656a.832.832 0 0 1 .053.22v2.869a.641.641 0 0 1-.078.256ZM12.172 11h-.344a4.323 4.323 0 0 1-.355.508C10.703 12.455 9.555 13 7.965 13c-1.725 0-2.989-.359-3.782-1.259a2.005 2.005 0 0 1-.085-.104L4 11.741v6.585c1.435.779 4.514 2.179 8 2.179 3.486 0 6.565-1.4 8-2.179v-6.585l-.098-.104s-.033.045-.085.104c-.793.9-2.057 1.259-3.782 1.259-1.59 0-2.738-.545-3.508-1.492a4.323 4.323 0 0 1-.355-.508h-.016.016Zm.641-2.935c.136 1.057.403 1.913.878 2.497.442.544 1.134.938 2.344.938 1.573 0 2.292-.337 2.657-.751.384-.435.558-1.15.558-2.361 0-1.14-.243-1.847-.705-2.319-.477-.488-1.319-.862-2.824-1.025-1.487-.161-2.192.138-2.533.529-.269.307-.437.808-.438 1.578v.021c0 .265.021.562.063.893Zm-1.626 0c.042-.331.063-.628.063-.894v-.02c-.001-.77-.169-1.271-.438-1.578-.341-.391-1.046-.69-2.533-.529-1.505.163-2.347.537-2.824 1.025-.462.472-.705 1.179-.705 2.319 0 1.211.175 1.926.558 2.361.365.414 1.084.751 2.657.751 1.21 0 1.902-.394 2.344-.938.475-.584.742-1.44.878-2.497Z"></path><path d="M14.5 14.25a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Zm-5 0a1 1 0 0 1 1 1v2a1 1 0 0 1-2 0v-2a1 1 0 0 1 1-1Z"></path></svg><span class="NavLink-module__title--xw3ok">Copilot for Business</span><span class="NavLink-module__subtitle--qC15H">Enterprise-grade AI features</span></div></a></li><li><a href="https://github.com/premium-support" data-analytics-event="{&quot;action&quot;:&quot;premium_support&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;enterprise&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;premium_support_link_enterprise_navbar&quot;}" class="NavLink-module__link--n48VB"><div class="NavLink-module__text--SdWkb"><svg aria-hidden="true" focusable="false" class="octicon octicon-comment-discussion NavLink-module__icon--h0sw7" viewBox="0 0 24 24" width="24" height="24" fill="currentColor" display="inline-block" overflow="visible" style="vertical-align:text-bottom"><path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 14.25 14H8.061l-2.574 2.573A1.458 1.458 0 0 1 3 15.543V14H1.75A1.75 1.75 0 0 1 0 12.25v-9.5C0 1.784.784 1 1.75 1ZM1.5 2.75v9.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h6.5a.25.25 0 0 0 .25-.25v-9.5a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Z"></path><path d="M22.5 8.75a.25.25 0 0 0-.25-.25h-3.5a.75.75 0 0 1 0-1.5h3.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0 1 22.25 20H21v1.543a1.457 1.457 0 0 1-2.487 1.03L15.939 20H10.75A1.75 1.75 0 0 1 9 18.25v-1.465a.75.75 0 0 1 1.5 0v1.465c0 .138.112.25.25.25h5.5a.75.75 0 0 1 .53.22l2.72 2.72v-2.19a.75.75 0 0 1 .75-.75h2a.25.25 0 0 0 .25-.25v-9.5Z"></path></svg><span class="NavLink-module__title--xw3ok">Premium Support</span><span class="NavLink-module__subtitle--qC15H">Enterprise-grade 24/7 support</span></div></a></li></ul></div></li></ul></div></div></li><li><a href="https://github.com/pricing" data-analytics-event="{&quot;action&quot;:&quot;pricing&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;context&quot;:&quot;pricing&quot;,&quot;location&quot;:&quot;navbar&quot;,&quot;label&quot;:&quot;pricing_link_pricing_navbar&quot;}" class="NavLink-module__link--n48VB MarketingNavigation-module__navLink--U9Uuk"><span class="NavLink-module__title--xw3ok">Pricing</span></a></li></ul></nav><script type="application/json" id="__PRIMER_DATA__R_0___">{"resolvedServerColorMode":"day"}</script></div>
</react-partial>



        <div class="d-flex flex-column flex-lg-row width-full flex-justify-end flex-lg-items-center text-center mt-3 mt-lg-0 text-lg-left ml-lg-3">
                


<qbsearch-input class="search-input" data-scope="repo:djsutherland/arxiv-collector" data-custom-scopes-path="/search/custom_scopes" data-delete-custom-scopes-csrf="sCsQkvr2NN4J4yTYBtvS9XtT89Rr-l_6Csuo5s_TiEJDQ65O80OAXmt3jKTWCbl4KHmdJ4P29y8lUYnEt-YJLg" data-max-custom-scopes="10" data-header-redesign-enabled="false" data-initial-value="" data-blackbird-suggestions-path="/search/suggestions" data-jump-to-suggestions-path="/_graphql/GetSuggestedNavigationDestinations" data-current-repository="djsutherland/arxiv-collector" data-current-org="" data-current-owner="djsutherland" data-logged-in="false" data-copilot-chat-enabled="false" data-nl-search-enabled="false" data-retain-scroll-position="true">
  <div
    class="search-input-container search-with-dialog position-relative d-flex flex-row flex-items-center mr-4 rounded"
    data-action="click:qbsearch-input#searchInputContainerClicked"
  >
      <button
        type="button"
        class="header-search-button placeholder  input-button form-control d-flex flex-1 flex-self-stretch flex-items-center no-wrap width-full py-0 pl-2 pr-0 text-left border-0 box-shadow-none"
        data-target="qbsearch-input.inputButton"
        aria-label="Search or jump to…"
        aria-haspopup="dialog"
        placeholder="Search or jump to..."
        data-hotkey=s,/
        autocapitalize="off"
        data-analytics-event="{&quot;location&quot;:&quot;navbar&quot;,&quot;action&quot;:&quot;searchbar&quot;,&quot;context&quot;:&quot;global&quot;,&quot;tag&quot;:&quot;input&quot;,&quot;label&quot;:&quot;searchbar_input_global_navbar&quot;}"
        data-action="click:qbsearch-input#handleExpand"
      >
        <div class="mr-2 color-fg-muted">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search">
    <path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path>
</svg>
        </div>
        <span class="flex-1" data-target="qbsearch-input.inputButtonText">Search or jump to...</span>
          <div class="d-flex" data-target="qbsearch-input.hotkeyIndicator">
            <svg xmlns="http://www.w3.org/2000/svg" width="22" height="20" aria-hidden="true" class="mr-1"><path fill="none" stroke="#979A9C" opacity=".4" d="M3.5.5h12c1.7 0 3 1.3 3 3v13c0 1.7-1.3 3-3 3h-12c-1.7 0-3-1.3-3-3v-13c0-1.7 1.3-3 3-3z"></path><path fill="#979A9C" d="M11.8 6L8 15.1h-.9L10.8 6h1z"></path></svg>
          </div>
      </button>

    <input type="hidden" name="type" class="js-site-search-type-field">

    
<div class="Overlay--hidden " data-modal-dialog-overlay>
  <modal-dialog data-action="close:qbsearch-input#handleClose cancel:qbsearch-input#handleClose" data-target="qbsearch-input.searchSuggestionsDialog" role="dialog" id="search-suggestions-dialog" aria-modal="true" aria-labelledby="search-suggestions-dialog-header" data-view-component="true" class="Overlay Overlay--width-large Overlay--height-auto">
      <h1 id="search-suggestions-dialog-header" class="sr-only">Search code, repositories, users, issues, pull requests...</h1>
    <div class="Overlay-body Overlay-body--paddingNone">
      
          <div data-view-component="true">        <div class="search-suggestions position-fixed width-full color-shadow-large border color-fg-default color-bg-default overflow-hidden d-flex flex-column query-builder-container"
          style="border-radius: 12px;"
          data-target="qbsearch-input.queryBuilderContainer"
          hidden
        >
          <!-- '"` --><!-- </textarea></xmp> --></option></form><form id="query-builder-test-form" action="" accept-charset="UTF-8" method="get">
  <query-builder data-target="qbsearch-input.queryBuilder" id="query-builder-query-builder-test" data-filter-key=":" data-view-component="true" class="QueryBuilder search-query-builder">
    <div class="FormControl FormControl--fullWidth">
      <label id="query-builder-test-label" for="query-builder-test" class="FormControl-label sr-only">
        Search
      </label>
      <div
        class="QueryBuilder-StyledInput width-fit "
        data-target="query-builder.styledInput"
      >
          <span id="query-builder-test-leadingvisual-wrap" class="FormControl-input-leadingVisualWrap QueryBuilder-leadingVisualWrap">
            <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search FormControl-input-leadingVisual">
    <path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path>
</svg>
          </span>
        <div data-target="query-builder.styledInputContainer" class="QueryBuilder-StyledInputContainer">
          <div
            aria-hidden="true"
            class="QueryBuilder-StyledInputContent"
            data-target="query-builder.styledInputContent"
          ></div>
          <div class="QueryBuilder-InputWrapper">
            <div aria-hidden="true" class="QueryBuilder-Sizer" data-target="query-builder.sizer"></div>
            <input id="query-builder-test" name="query-builder-test" value="" autocomplete="off" type="text" role="combobox" spellcheck="false" aria-expanded="false" aria-describedby="validation-7677b784-cd62-4375-a0e6-50069220e4c7" data-target="query-builder.input" data-action="
          input:query-builder#inputChange
          blur:query-builder#inputBlur
          keydown:query-builder#inputKeydown
          focus:query-builder#inputFocus
        " data-view-component="true" class="FormControl-input QueryBuilder-Input FormControl-medium" />
          </div>
        </div>
          <span class="sr-only" id="query-builder-test-clear">Clear</span>
          <button role="button" id="query-builder-test-clear-button" aria-labelledby="query-builder-test-clear query-builder-test-label" data-target="query-builder.clearButton" data-action="
                click:query-builder#clear
                focus:query-builder#clearButtonFocus
                blur:query-builder#clearButtonBlur
              " variant="small" hidden="hidden" type="button" data-view-component="true" class="Button Button--iconOnly Button--invisible Button--medium mr-1 px-2 py-0 d-flex flex-items-center rounded-1 color-fg-muted">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x-circle-fill Button-visual">
    <path d="M2.343 13.657A8 8 0 1 1 13.658 2.343 8 8 0 0 1 2.343 13.657ZM6.03 4.97a.751.751 0 0 0-1.042.018.751.751 0 0 0-.018 1.042L6.94 8 4.97 9.97a.749.749 0 0 0 .326 1.275.749.749 0 0 0 .734-.215L8 9.06l1.97 1.97a.749.749 0 0 0 1.275-.326.749.749 0 0 0-.215-.734L9.06 8l1.97-1.97a.749.749 0 0 0-.326-1.275.749.749 0 0 0-.734.215L8 6.94Z"></path>
</svg>
</button>

      </div>
      <template id="search-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search">
    <path d="M10.68 11.74a6 6 0 0 1-7.922-8.982 6 6 0 0 1 8.982 7.922l3.04 3.04a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215ZM11.5 7a4.499 4.499 0 1 0-8.997 0A4.499 4.499 0 0 0 11.5 7Z"></path>
</svg>
</template>

<template id="code-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code">
    <path d="m11.28 3.22 4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L13.94 8l-3.72-3.72a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215Zm-6.56 0a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L2.06 8l3.72 3.72a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L.47 8.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</template>

<template id="file-code-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-file-code">
    <path d="M4 1.75C4 .784 4.784 0 5.75 0h5.586c.464 0 .909.184 1.237.513l2.914 2.914c.329.328.513.773.513 1.237v8.586A1.75 1.75 0 0 1 14.25 15h-9a.75.75 0 0 1 0-1.5h9a.25.25 0 0 0 .25-.25V6h-2.75A1.75 1.75 0 0 1 10 4.25V1.5H5.75a.25.25 0 0 0-.25.25v2.5a.75.75 0 0 1-1.5 0Zm1.72 4.97a.75.75 0 0 1 1.06 0l2 2a.75.75 0 0 1 0 1.06l-2 2a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734l1.47-1.47-1.47-1.47a.75.75 0 0 1 0-1.06ZM3.28 7.78 1.81 9.25l1.47 1.47a.751.751 0 0 1-.018 1.042.751.751 0 0 1-1.042.018l-2-2a.75.75 0 0 1 0-1.06l2-2a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Zm8.22-6.218V4.25c0 .138.112.25.25.25h2.688l-.011-.013-2.914-2.914-.013-.011Z"></path>
</svg>
</template>

<template id="history-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-history">
    <path d="m.427 1.927 1.215 1.215a8.002 8.002 0 1 1-1.6 5.685.75.75 0 1 1 1.493-.154 6.5 6.5 0 1 0 1.18-4.458l1.358 1.358A.25.25 0 0 1 3.896 6H.25A.25.25 0 0 1 0 5.75V2.104a.25.25 0 0 1 .427-.177ZM7.75 4a.75.75 0 0 1 .75.75v2.992l2.028.812a.75.75 0 0 1-.557 1.392l-2.5-1A.751.751 0 0 1 7 8.25v-3.5A.75.75 0 0 1 7.75 4Z"></path>
</svg>
</template>

<template id="repo-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo">
    <path d="M2 2.5A2.5 2.5 0 0 1 4.5 0h8.75a.75.75 0 0 1 .75.75v12.5a.75.75 0 0 1-.75.75h-2.5a.75.75 0 0 1 0-1.5h1.75v-2h-8a1 1 0 0 0-.714 1.7.75.75 0 1 1-1.072 1.05A2.495 2.495 0 0 1 2 11.5Zm10.5-1h-8a1 1 0 0 0-1 1v6.708A2.486 2.486 0 0 1 4.5 9h8ZM5 12.25a.25.25 0 0 1 .25-.25h3.5a.25.25 0 0 1 .25.25v3.25a.25.25 0 0 1-.4.2l-1.45-1.087a.249.249 0 0 0-.3 0L5.4 15.7a.25.25 0 0 1-.4-.2Z"></path>
</svg>
</template>

<template id="bookmark-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-bookmark">
    <path d="M3 2.75C3 1.784 3.784 1 4.75 1h6.5c.966 0 1.75.784 1.75 1.75v11.5a.75.75 0 0 1-1.227.579L8 11.722l-3.773 3.107A.751.751 0 0 1 3 14.25Zm1.75-.25a.25.25 0 0 0-.25.25v9.91l3.023-2.489a.75.75 0 0 1 .954 0l3.023 2.49V2.75a.25.25 0 0 0-.25-.25Z"></path>
</svg>
</template>

<template id="plus-circle-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-plus-circle">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm7.25-3.25v2.5h2.5a.75.75 0 0 1 0 1.5h-2.5v2.5a.75.75 0 0 1-1.5 0v-2.5h-2.5a.75.75 0 0 1 0-1.5h2.5v-2.5a.75.75 0 0 1 1.5 0Z"></path>
</svg>
</template>

<template id="circle-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-dot-fill">
    <path d="M8 4a4 4 0 1 1 0 8 4 4 0 0 1 0-8Z"></path>
</svg>
</template>

<template id="trash-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-trash">
    <path d="M11 1.75V3h2.25a.75.75 0 0 1 0 1.5H2.75a.75.75 0 0 1 0-1.5H5V1.75C5 .784 5.784 0 6.75 0h2.5C10.216 0 11 .784 11 1.75ZM4.496 6.675l.66 6.6a.25.25 0 0 0 .249.225h5.19a.25.25 0 0 0 .249-.225l.66-6.6a.75.75 0 0 1 1.492.149l-.66 6.6A1.748 1.748 0 0 1 10.595 15h-5.19a1.75 1.75 0 0 1-1.741-1.575l-.66-6.6a.75.75 0 1 1 1.492-.15ZM6.5 1.75V3h3V1.75a.25.25 0 0 0-.25-.25h-2.5a.25.25 0 0 0-.25.25Z"></path>
</svg>
</template>

<template id="team-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-people">
    <path d="M2 5.5a3.5 3.5 0 1 1 5.898 2.549 5.508 5.508 0 0 1 3.034 4.084.75.75 0 1 1-1.482.235 4 4 0 0 0-7.9 0 .75.75 0 0 1-1.482-.236A5.507 5.507 0 0 1 3.102 8.05 3.493 3.493 0 0 1 2 5.5ZM11 4a3.001 3.001 0 0 1 2.22 5.018 5.01 5.01 0 0 1 2.56 3.012.749.749 0 0 1-.885.954.752.752 0 0 1-.549-.514 3.507 3.507 0 0 0-2.522-2.372.75.75 0 0 1-.574-.73v-.352a.75.75 0 0 1 .416-.672A1.5 1.5 0 0 0 11 5.5.75.75 0 0 1 11 4Zm-5.5-.5a2 2 0 1 0-.001 3.999A2 2 0 0 0 5.5 3.5Z"></path>
</svg>
</template>

<template id="project-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-project">
    <path d="M1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25V1.75C0 .784.784 0 1.75 0ZM1.5 1.75v12.5c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25ZM11.75 3a.75.75 0 0 1 .75.75v7.5a.75.75 0 0 1-1.5 0v-7.5a.75.75 0 0 1 .75-.75Zm-8.25.75a.75.75 0 0 1 1.5 0v5.5a.75.75 0 0 1-1.5 0ZM8 3a.75.75 0 0 1 .75.75v3.5a.75.75 0 0 1-1.5 0v-3.5A.75.75 0 0 1 8 3Z"></path>
</svg>
</template>

<template id="pencil-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-pencil">
    <path d="M11.013 1.427a1.75 1.75 0 0 1 2.474 0l1.086 1.086a1.75 1.75 0 0 1 0 2.474l-8.61 8.61c-.21.21-.47.364-.756.445l-3.251.93a.75.75 0 0 1-.927-.928l.929-3.25c.081-.286.235-.547.445-.758l8.61-8.61Zm.176 4.823L9.75 4.81l-6.286 6.287a.253.253 0 0 0-.064.108l-.558 1.953 1.953-.558a.253.253 0 0 0 .108-.064Zm1.238-3.763a.25.25 0 0 0-.354 0L10.811 3.75l1.439 1.44 1.263-1.263a.25.25 0 0 0 0-.354Z"></path>
</svg>
</template>

<template id="copilot-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copilot">
    <path d="M7.998 15.035c-4.562 0-7.873-2.914-7.998-3.749V9.338c.085-.628.677-1.686 1.588-2.065.013-.07.024-.143.036-.218.029-.183.06-.384.126-.612-.201-.508-.254-1.084-.254-1.656 0-.87.128-1.769.693-2.484.579-.733 1.494-1.124 2.724-1.261 1.206-.134 2.262.034 2.944.765.05.053.096.108.139.165.044-.057.094-.112.143-.165.682-.731 1.738-.899 2.944-.765 1.23.137 2.145.528 2.724 1.261.566.715.693 1.614.693 2.484 0 .572-.053 1.148-.254 1.656.066.228.098.429.126.612.012.076.024.148.037.218.924.385 1.522 1.471 1.591 2.095v1.872c0 .766-3.351 3.795-8.002 3.795Zm0-1.485c2.28 0 4.584-1.11 5.002-1.433V7.862l-.023-.116c-.49.21-1.075.291-1.727.291-1.146 0-2.059-.327-2.71-.991A3.222 3.222 0 0 1 8 6.303a3.24 3.24 0 0 1-.544.743c-.65.664-1.563.991-2.71.991-.652 0-1.236-.081-1.727-.291l-.023.116v4.255c.419.323 2.722 1.433 5.002 1.433ZM6.762 2.83c-.193-.206-.637-.413-1.682-.297-1.019.113-1.479.404-1.713.7-.247.312-.369.789-.369 1.554 0 .793.129 1.171.308 1.371.162.181.519.379 1.442.379.853 0 1.339-.235 1.638-.54.315-.322.527-.827.617-1.553.117-.935-.037-1.395-.241-1.614Zm4.155-.297c-1.044-.116-1.488.091-1.681.297-.204.219-.359.679-.242 1.614.091.726.303 1.231.618 1.553.299.305.784.54 1.638.54.922 0 1.28-.198 1.442-.379.179-.2.308-.578.308-1.371 0-.765-.123-1.242-.37-1.554-.233-.296-.693-.587-1.713-.7Z"></path><path d="M6.25 9.037a.75.75 0 0 1 .75.75v1.501a.75.75 0 0 1-1.5 0V9.787a.75.75 0 0 1 .75-.75Zm4.25.75v1.501a.75.75 0 0 1-1.5 0V9.787a.75.75 0 0 1 1.5 0Z"></path>
</svg>
</template>

<template id="copilot-error-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copilot-error">
    <path d="M16 11.24c0 .112-.072.274-.21.467L13 9.688V7.862l-.023-.116c-.49.21-1.075.291-1.727.291-.198 0-.388-.009-.571-.029L6.833 5.226a4.01 4.01 0 0 0 .17-.782c.117-.935-.037-1.395-.241-1.614-.193-.206-.637-.413-1.682-.297-.683.076-1.115.231-1.395.415l-1.257-.91c.579-.564 1.413-.877 2.485-.996 1.206-.134 2.262.034 2.944.765.05.053.096.108.139.165.044-.057.094-.112.143-.165.682-.731 1.738-.899 2.944-.765 1.23.137 2.145.528 2.724 1.261.566.715.693 1.614.693 2.484 0 .572-.053 1.148-.254 1.656.066.228.098.429.126.612.012.076.024.148.037.218.924.385 1.522 1.471 1.591 2.095Zm-5.083-8.707c-1.044-.116-1.488.091-1.681.297-.204.219-.359.679-.242 1.614.091.726.303 1.231.618 1.553.299.305.784.54 1.638.54.922 0 1.28-.198 1.442-.379.179-.2.308-.578.308-1.371 0-.765-.123-1.242-.37-1.554-.233-.296-.693-.587-1.713-.7Zm2.511 11.074c-1.393.776-3.272 1.428-5.43 1.428-4.562 0-7.873-2.914-7.998-3.749V9.338c.085-.628.677-1.686 1.588-2.065.013-.07.024-.143.036-.218.029-.183.06-.384.126-.612-.18-.455-.241-.963-.252-1.475L.31 4.107A.747.747 0 0 1 0 3.509V3.49a.748.748 0 0 1 .625-.73c.156-.026.306.047.435.139l14.667 10.578a.592.592 0 0 1 .227.264.752.752 0 0 1 .046.249v.022a.75.75 0 0 1-1.19.596Zm-1.367-.991L5.635 7.964a5.128 5.128 0 0 1-.889.073c-.652 0-1.236-.081-1.727-.291l-.023.116v4.255c.419.323 2.722 1.433 5.002 1.433 1.539 0 3.089-.505 4.063-.934Z"></path>
</svg>
</template>

<template id="workflow-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-workflow">
    <path d="M0 1.75C0 .784.784 0 1.75 0h3.5C6.216 0 7 .784 7 1.75v3.5A1.75 1.75 0 0 1 5.25 7H4v4a1 1 0 0 0 1 1h4v-1.25C9 9.784 9.784 9 10.75 9h3.5c.966 0 1.75.784 1.75 1.75v3.5A1.75 1.75 0 0 1 14.25 16h-3.5A1.75 1.75 0 0 1 9 14.25v-.75H5A2.5 2.5 0 0 1 2.5 11V7h-.75A1.75 1.75 0 0 1 0 5.25Zm1.75-.25a.25.25 0 0 0-.25.25v3.5c0 .138.112.25.25.25h3.5a.25.25 0 0 0 .25-.25v-3.5a.25.25 0 0 0-.25-.25Zm9 9a.25.25 0 0 0-.25.25v3.5c0 .138.112.25.25.25h3.5a.25.25 0 0 0 .25-.25v-3.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
</template>

<template id="book-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-book">
    <path d="M0 1.75A.75.75 0 0 1 .75 1h4.253c1.227 0 2.317.59 3 1.501A3.743 3.743 0 0 1 11.006 1h4.245a.75.75 0 0 1 .75.75v10.5a.75.75 0 0 1-.75.75h-4.507a2.25 2.25 0 0 0-1.591.659l-.622.621a.75.75 0 0 1-1.06 0l-.622-.621A2.25 2.25 0 0 0 5.258 13H.75a.75.75 0 0 1-.75-.75Zm7.251 10.324.004-5.073-.002-2.253A2.25 2.25 0 0 0 5.003 2.5H1.5v9h3.757a3.75 3.75 0 0 1 1.994.574ZM8.755 4.75l-.004 7.322a3.752 3.752 0 0 1 1.992-.572H14.5v-9h-3.495a2.25 2.25 0 0 0-2.25 2.25Z"></path>
</svg>
</template>

<template id="code-review-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code-review">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v8.5A1.75 1.75 0 0 1 14.25 13H8.061l-2.574 2.573A1.458 1.458 0 0 1 3 14.543V13H1.75A1.75 1.75 0 0 1 0 11.25v-8.5C0 1.784.784 1 1.75 1ZM1.5 2.75v8.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h6.5a.25.25 0 0 0 .25-.25v-8.5a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Zm5.28 1.72a.75.75 0 0 1 0 1.06L5.31 7l1.47 1.47a.751.751 0 0 1-.018 1.042.751.751 0 0 1-1.042.018l-2-2a.75.75 0 0 1 0-1.06l2-2a.75.75 0 0 1 1.06 0Zm2.44 0a.75.75 0 0 1 1.06 0l2 2a.75.75 0 0 1 0 1.06l-2 2a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L10.69 7 9.22 5.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</template>

<template id="codespaces-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-codespaces">
    <path d="M0 11.25c0-.966.784-1.75 1.75-1.75h12.5c.966 0 1.75.784 1.75 1.75v3A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25Zm2-9.5C2 .784 2.784 0 3.75 0h8.5C13.216 0 14 .784 14 1.75v5a1.75 1.75 0 0 1-1.75 1.75h-8.5A1.75 1.75 0 0 1 2 6.75Zm1.75-.25a.25.25 0 0 0-.25.25v5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25v-5a.25.25 0 0 0-.25-.25Zm-2 9.5a.25.25 0 0 0-.25.25v3c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-3a.25.25 0 0 0-.25-.25Z"></path><path d="M7 12.75a.75.75 0 0 1 .75-.75h4.5a.75.75 0 0 1 0 1.5h-4.5a.75.75 0 0 1-.75-.75Zm-4 0a.75.75 0 0 1 .75-.75h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1-.75-.75Z"></path>
</svg>
</template>

<template id="comment-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-comment">
    <path d="M1 2.75C1 1.784 1.784 1 2.75 1h10.5c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0 1 13.25 12H9.06l-2.573 2.573A1.458 1.458 0 0 1 4 13.543V12H2.75A1.75 1.75 0 0 1 1 10.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h2a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h4.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
</template>

<template id="comment-discussion-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-comment-discussion">
    <path d="M1.75 1h8.5c.966 0 1.75.784 1.75 1.75v5.5A1.75 1.75 0 0 1 10.25 10H7.061l-2.574 2.573A1.458 1.458 0 0 1 2 11.543V10h-.25A1.75 1.75 0 0 1 0 8.25v-5.5C0 1.784.784 1 1.75 1ZM1.5 2.75v5.5c0 .138.112.25.25.25h1a.75.75 0 0 1 .75.75v2.19l2.72-2.72a.749.749 0 0 1 .53-.22h3.5a.25.25 0 0 0 .25-.25v-5.5a.25.25 0 0 0-.25-.25h-8.5a.25.25 0 0 0-.25.25Zm13 2a.25.25 0 0 0-.25-.25h-.5a.75.75 0 0 1 0-1.5h.5c.966 0 1.75.784 1.75 1.75v5.5A1.75 1.75 0 0 1 14.25 12H14v1.543a1.458 1.458 0 0 1-2.487 1.03L9.22 12.28a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215l2.22 2.22v-2.19a.75.75 0 0 1 .75-.75h1a.25.25 0 0 0 .25-.25Z"></path>
</svg>
</template>

<template id="organization-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-organization">
    <path d="M1.75 16A1.75 1.75 0 0 1 0 14.25V1.75C0 .784.784 0 1.75 0h8.5C11.216 0 12 .784 12 1.75v12.5c0 .085-.006.168-.018.25h2.268a.25.25 0 0 0 .25-.25V8.285a.25.25 0 0 0-.111-.208l-1.055-.703a.749.749 0 1 1 .832-1.248l1.055.703c.487.325.779.871.779 1.456v5.965A1.75 1.75 0 0 1 14.25 16h-3.5a.766.766 0 0 1-.197-.026c-.099.017-.2.026-.303.026h-3a.75.75 0 0 1-.75-.75V14h-1v1.25a.75.75 0 0 1-.75.75Zm-.25-1.75c0 .138.112.25.25.25H4v-1.25a.75.75 0 0 1 .75-.75h2.5a.75.75 0 0 1 .75.75v1.25h2.25a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25h-8.5a.25.25 0 0 0-.25.25ZM3.75 6h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5ZM3 3.75A.75.75 0 0 1 3.75 3h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 3 3.75Zm4 3A.75.75 0 0 1 7.75 6h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 7 6.75ZM7.75 3h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5ZM3 9.75A.75.75 0 0 1 3.75 9h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 3 9.75ZM7.75 9h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5Z"></path>
</svg>
</template>

<template id="rocket-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-rocket">
    <path d="M14.064 0h.186C15.216 0 16 .784 16 1.75v.186a8.752 8.752 0 0 1-2.564 6.186l-.458.459c-.314.314-.641.616-.979.904v3.207c0 .608-.315 1.172-.833 1.49l-2.774 1.707a.749.749 0 0 1-1.11-.418l-.954-3.102a1.214 1.214 0 0 1-.145-.125L3.754 9.816a1.218 1.218 0 0 1-.124-.145L.528 8.717a.749.749 0 0 1-.418-1.11l1.71-2.774A1.748 1.748 0 0 1 3.31 4h3.204c.288-.338.59-.665.904-.979l.459-.458A8.749 8.749 0 0 1 14.064 0ZM8.938 3.623h-.002l-.458.458c-.76.76-1.437 1.598-2.02 2.5l-1.5 2.317 2.143 2.143 2.317-1.5c.902-.583 1.74-1.26 2.499-2.02l.459-.458a7.25 7.25 0 0 0 2.123-5.127V1.75a.25.25 0 0 0-.25-.25h-.186a7.249 7.249 0 0 0-5.125 2.123ZM3.56 14.56c-.732.732-2.334 1.045-3.005 1.148a.234.234 0 0 1-.201-.064.234.234 0 0 1-.064-.201c.103-.671.416-2.273 1.15-3.003a1.502 1.502 0 1 1 2.12 2.12Zm6.94-3.935c-.088.06-.177.118-.266.175l-2.35 1.521.548 1.783 1.949-1.2a.25.25 0 0 0 .119-.213ZM3.678 8.116 5.2 5.766c.058-.09.117-.178.176-.266H3.309a.25.25 0 0 0-.213.119l-1.2 1.95ZM12 5a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
</template>

<template id="shield-check-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield-check">
    <path d="m8.533.133 5.25 1.68A1.75 1.75 0 0 1 15 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.697 1.697 0 0 1-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 0 1 1.217-1.667l5.25-1.68a1.748 1.748 0 0 1 1.066 0Zm-.61 1.429.001.001-5.25 1.68a.251.251 0 0 0-.174.237V7c0 1.36.275 2.666 1.057 3.859.784 1.194 2.121 2.342 4.366 3.298a.196.196 0 0 0 .154 0c2.245-.957 3.582-2.103 4.366-3.297C13.225 9.666 13.5 8.358 13.5 7V3.48a.25.25 0 0 0-.174-.238l-5.25-1.68a.25.25 0 0 0-.153 0ZM11.28 6.28l-3.5 3.5a.75.75 0 0 1-1.06 0l-1.5-1.5a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215l.97.97 2.97-2.97a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
</template>

<template id="heart-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-heart">
    <path d="m8 14.25.345.666a.75.75 0 0 1-.69 0l-.008-.004-.018-.01a7.152 7.152 0 0 1-.31-.17 22.055 22.055 0 0 1-3.434-2.414C2.045 10.731 0 8.35 0 5.5 0 2.836 2.086 1 4.25 1 5.797 1 7.153 1.802 8 3.02 8.847 1.802 10.203 1 11.75 1 13.914 1 16 2.836 16 5.5c0 2.85-2.045 5.231-3.885 6.818a22.066 22.066 0 0 1-3.744 2.584l-.018.01-.006.003h-.002ZM4.25 2.5c-1.336 0-2.75 1.164-2.75 3 0 2.15 1.58 4.144 3.365 5.682A20.58 20.58 0 0 0 8 13.393a20.58 20.58 0 0 0 3.135-2.211C12.92 9.644 14.5 7.65 14.5 5.5c0-1.836-1.414-3-2.75-3-1.373 0-2.609.986-3.029 2.456a.749.749 0 0 1-1.442 0C6.859 3.486 5.623 2.5 4.25 2.5Z"></path>
</svg>
</template>

<template id="server-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-server">
    <path d="M1.75 1h12.5c.966 0 1.75.784 1.75 1.75v4c0 .372-.116.717-.314 1 .198.283.314.628.314 1v4a1.75 1.75 0 0 1-1.75 1.75H1.75A1.75 1.75 0 0 1 0 12.75v-4c0-.358.109-.707.314-1a1.739 1.739 0 0 1-.314-1v-4C0 1.784.784 1 1.75 1ZM1.5 2.75v4c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-4a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25Zm.25 5.75a.25.25 0 0 0-.25.25v4c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-4a.25.25 0 0 0-.25-.25ZM7 4.75A.75.75 0 0 1 7.75 4h4.5a.75.75 0 0 1 0 1.5h-4.5A.75.75 0 0 1 7 4.75ZM7.75 10h4.5a.75.75 0 0 1 0 1.5h-4.5a.75.75 0 0 1 0-1.5ZM3 4.75A.75.75 0 0 1 3.75 4h.5a.75.75 0 0 1 0 1.5h-.5A.75.75 0 0 1 3 4.75ZM3.75 10h.5a.75.75 0 0 1 0 1.5h-.5a.75.75 0 0 1 0-1.5Z"></path>
</svg>
</template>

<template id="globe-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-globe">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM5.78 8.75a9.64 9.64 0 0 0 1.363 4.177c.255.426.542.832.857 1.215.245-.296.551-.705.857-1.215A9.64 9.64 0 0 0 10.22 8.75Zm4.44-1.5a9.64 9.64 0 0 0-1.363-4.177c-.307-.51-.612-.919-.857-1.215a9.927 9.927 0 0 0-.857 1.215A9.64 9.64 0 0 0 5.78 7.25Zm-5.944 1.5H1.543a6.507 6.507 0 0 0 4.666 5.5c-.123-.181-.24-.365-.352-.552-.715-1.192-1.437-2.874-1.581-4.948Zm-2.733-1.5h2.733c.144-2.074.866-3.756 1.58-4.948.12-.197.237-.381.353-.552a6.507 6.507 0 0 0-4.666 5.5Zm10.181 1.5c-.144 2.074-.866 3.756-1.58 4.948-.12.197-.237.381-.353.552a6.507 6.507 0 0 0 4.666-5.5Zm2.733-1.5a6.507 6.507 0 0 0-4.666-5.5c.123.181.24.365.353.552.714 1.192 1.436 2.874 1.58 4.948Z"></path>
</svg>
</template>

<template id="issue-opened-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-issue-opened">
    <path d="M8 9.5a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path><path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Z"></path>
</svg>
</template>

<template id="device-mobile-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-device-mobile">
    <path d="M3.75 0h8.5C13.216 0 14 .784 14 1.75v12.5A1.75 1.75 0 0 1 12.25 16h-8.5A1.75 1.75 0 0 1 2 14.25V1.75C2 .784 2.784 0 3.75 0ZM3.5 1.75v12.5c0 .138.112.25.25.25h8.5a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25h-8.5a.25.25 0 0 0-.25.25ZM8 13a1 1 0 1 1 0-2 1 1 0 0 1 0 2Z"></path>
</svg>
</template>

<template id="package-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-package">
    <path d="m8.878.392 5.25 3.045c.54.314.872.89.872 1.514v6.098a1.75 1.75 0 0 1-.872 1.514l-5.25 3.045a1.75 1.75 0 0 1-1.756 0l-5.25-3.045A1.75 1.75 0 0 1 1 11.049V4.951c0-.624.332-1.201.872-1.514L7.122.392a1.75 1.75 0 0 1 1.756 0ZM7.875 1.69l-4.63 2.685L8 7.133l4.755-2.758-4.63-2.685a.248.248 0 0 0-.25 0ZM2.5 5.677v5.372c0 .09.047.171.125.216l4.625 2.683V8.432Zm6.25 8.271 4.625-2.683a.25.25 0 0 0 .125-.216V5.677L8.75 8.432Z"></path>
</svg>
</template>

<template id="credit-card-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-credit-card">
    <path d="M10.75 9a.75.75 0 0 0 0 1.5h1.5a.75.75 0 0 0 0-1.5h-1.5Z"></path><path d="M0 3.75C0 2.784.784 2 1.75 2h12.5c.966 0 1.75.784 1.75 1.75v8.5A1.75 1.75 0 0 1 14.25 14H1.75A1.75 1.75 0 0 1 0 12.25ZM14.5 6.5h-13v5.75c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25Zm0-2.75a.25.25 0 0 0-.25-.25H1.75a.25.25 0 0 0-.25.25V5h13Z"></path>
</svg>
</template>

<template id="play-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm4.879-2.773 4.264 2.559a.25.25 0 0 1 0 .428l-4.264 2.559A.25.25 0 0 1 6 10.559V5.442a.25.25 0 0 1 .379-.215Z"></path>
</svg>
</template>

<template id="gift-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-gift">
    <path d="M2 2.75A2.75 2.75 0 0 1 4.75 0c.983 0 1.873.42 2.57 1.232.268.318.497.668.68 1.042.183-.375.411-.725.68-1.044C9.376.42 10.266 0 11.25 0a2.75 2.75 0 0 1 2.45 4h.55c.966 0 1.75.784 1.75 1.75v2c0 .698-.409 1.301-1 1.582v4.918A1.75 1.75 0 0 1 13.25 16H2.75A1.75 1.75 0 0 1 1 14.25V9.332C.409 9.05 0 8.448 0 7.75v-2C0 4.784.784 4 1.75 4h.55c-.192-.375-.3-.8-.3-1.25ZM7.25 9.5H2.5v4.75c0 .138.112.25.25.25h4.5Zm1.5 0v5h4.5a.25.25 0 0 0 .25-.25V9.5Zm0-4V8h5.5a.25.25 0 0 0 .25-.25v-2a.25.25 0 0 0-.25-.25Zm-7 0a.25.25 0 0 0-.25.25v2c0 .138.112.25.25.25h5.5V5.5h-5.5Zm3-4a1.25 1.25 0 0 0 0 2.5h2.309c-.233-.818-.542-1.401-.878-1.793-.43-.502-.915-.707-1.431-.707ZM8.941 4h2.309a1.25 1.25 0 0 0 0-2.5c-.516 0-1 .205-1.43.707-.337.392-.646.975-.879 1.793Z"></path>
</svg>
</template>

<template id="code-square-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code-square">
    <path d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25Zm1.75-.25a.25.25 0 0 0-.25.25v12.5c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25V1.75a.25.25 0 0 0-.25-.25Zm7.47 3.97a.75.75 0 0 1 1.06 0l2 2a.75.75 0 0 1 0 1.06l-2 2a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L10.69 8 9.22 6.53a.75.75 0 0 1 0-1.06ZM6.78 6.53 5.31 8l1.47 1.47a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215l-2-2a.75.75 0 0 1 0-1.06l2-2a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
</template>

<template id="device-desktop-icon">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-device-desktop">
    <path d="M14.25 1c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0 1 14.25 12h-3.727c.099 1.041.52 1.872 1.292 2.757A.752.752 0 0 1 11.25 16h-6.5a.75.75 0 0 1-.565-1.243c.772-.885 1.192-1.716 1.292-2.757H1.75A1.75 1.75 0 0 1 0 10.25v-7.5C0 1.784.784 1 1.75 1ZM1.75 2.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h12.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25ZM9.018 12H6.982a5.72 5.72 0 0 1-.765 2.5h3.566a5.72 5.72 0 0 1-.765-2.5Z"></path>
</svg>
</template>

        <div class="position-relative">
                <ul
                  role="listbox"
                  class="ActionListWrap QueryBuilder-ListWrap"
                  aria-label="Suggestions"
                  data-action="
                    combobox-commit:query-builder#comboboxCommit
                    mousedown:query-builder#resultsMousedown
                  "
                  data-target="query-builder.resultsList"
                  data-persist-list=false
                  id="query-builder-test-results"
                  tabindex="-1"
                ></ul>
        </div>
      <div class="FormControl-inlineValidation" id="validation-7677b784-cd62-4375-a0e6-50069220e4c7" hidden="hidden">
        <span class="FormControl-inlineValidation--visual">
          <svg aria-hidden="true" height="12" viewBox="0 0 12 12" version="1.1" width="12" data-view-component="true" class="octicon octicon-alert-fill">
    <path d="M4.855.708c.5-.896 1.79-.896 2.29 0l4.675 8.351a1.312 1.312 0 0 1-1.146 1.954H1.33A1.313 1.313 0 0 1 .183 9.058ZM7 7V3H5v4Zm-1 3a1 1 0 1 0 0-2 1 1 0 0 0 0 2Z"></path>
</svg>
        </span>
        <span></span>
</div>    </div>
    <div data-target="query-builder.screenReaderFeedback" aria-live="polite" aria-atomic="true" class="sr-only"></div>
</query-builder></form>
          <div class="d-flex flex-row color-fg-muted px-3 text-small color-bg-default search-feedback-prompt">
            <a target="_blank" href="https://docs.github.com/search-github/github-code-search/understanding-github-code-search-syntax" data-view-component="true" class="Link color-fg-accent text-normal ml-2">Search syntax tips</a>            <div class="d-flex flex-1"></div>
          </div>
        </div>
</div>

    </div>
</modal-dialog></div>
  </div>
  <div data-action="click:qbsearch-input#retract" class="dark-backdrop position-fixed" hidden data-target="qbsearch-input.darkBackdrop"></div>
  <div class="color-fg-default">
    
<dialog-helper>
  <dialog data-target="qbsearch-input.feedbackDialog" data-action="close:qbsearch-input#handleDialogClose cancel:qbsearch-input#handleDialogClose" id="feedback-dialog" aria-modal="true" aria-labelledby="feedback-dialog-title" aria-describedby="feedback-dialog-description" data-view-component="true" class="Overlay Overlay-whenNarrow Overlay--size-medium Overlay--motion-scaleFade Overlay--disableScroll">
    <div data-view-component="true" class="Overlay-header">
  <div class="Overlay-headerContentWrap">
    <div class="Overlay-titleWrap">
      <h1 class="Overlay-title " id="feedback-dialog-title">
        Provide feedback
      </h1>
        
    </div>
    <div class="Overlay-actionWrap">
      <button data-close-dialog-id="feedback-dialog" aria-label="Close" aria-label="Close" type="button" data-view-component="true" class="close-button Overlay-closeButton"><svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg></button>
    </div>
  </div>
  
</div>
      <scrollable-region data-labelled-by="feedback-dialog-title">
        <div data-view-component="true" class="Overlay-body">        <!-- '"` --><!-- </textarea></xmp> --></option></form><form id="code-search-feedback-form" data-turbo="false" action="/search/feedback" accept-charset="UTF-8" method="post"><input type="hidden" data-csrf="true" name="authenticity_token" value="gHstihTr102SYfyaMHBqPrjvkfzXKzXr/r9EMgElu7PQ63PgZujOIvsn6L7tp2ITqkgTZoIxjW1NrMvSHGfHAw==" />
          <p>We read every piece of feedback, and take your input very seriously.</p>
          <textarea name="feedback" class="form-control width-full mb-2" style="height: 120px" id="feedback"></textarea>
          <input name="include_email" id="include_email" aria-label="Include my email address so I can be contacted" class="form-control mr-2" type="checkbox">
          <label for="include_email" style="font-weight: normal">Include my email address so I can be contacted</label>
</form></div>
      </scrollable-region>
      <div data-view-component="true" class="Overlay-footer Overlay-footer--alignEnd">          <button data-close-dialog-id="feedback-dialog" type="button" data-view-component="true" class="btn">    Cancel
</button>
          <button form="code-search-feedback-form" data-action="click:qbsearch-input#submitFeedback" type="submit" data-view-component="true" class="btn-primary btn">    Submit feedback
</button>
</div>
</dialog></dialog-helper>

    <custom-scopes data-target="qbsearch-input.customScopesManager">
    
<dialog-helper>
  <dialog data-target="custom-scopes.customScopesModalDialog" data-action="close:qbsearch-input#handleDialogClose cancel:qbsearch-input#handleDialogClose" id="custom-scopes-dialog" aria-modal="true" aria-labelledby="custom-scopes-dialog-title" aria-describedby="custom-scopes-dialog-description" data-view-component="true" class="Overlay Overlay-whenNarrow Overlay--size-medium Overlay--motion-scaleFade Overlay--disableScroll">
    <div data-view-component="true" class="Overlay-header Overlay-header--divided">
  <div class="Overlay-headerContentWrap">
    <div class="Overlay-titleWrap">
      <h1 class="Overlay-title " id="custom-scopes-dialog-title">
        Saved searches
      </h1>
        <h2 id="custom-scopes-dialog-description" class="Overlay-description">Use saved searches to filter your results more quickly</h2>
    </div>
    <div class="Overlay-actionWrap">
      <button data-close-dialog-id="custom-scopes-dialog" aria-label="Close" aria-label="Close" type="button" data-view-component="true" class="close-button Overlay-closeButton"><svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg></button>
    </div>
  </div>
  
</div>
      <scrollable-region data-labelled-by="custom-scopes-dialog-title">
        <div data-view-component="true" class="Overlay-body">        <div data-target="custom-scopes.customScopesModalDialogFlash"></div>

        <div hidden class="create-custom-scope-form" data-target="custom-scopes.createCustomScopeForm">
        <!-- '"` --><!-- </textarea></xmp> --></option></form><form id="custom-scopes-dialog-form" data-turbo="false" action="/search/custom_scopes" accept-charset="UTF-8" method="post"><input type="hidden" data-csrf="true" name="authenticity_token" value="T7PRFjX0JkaeKgToyqlql5KvW0XgCpk9nVxnWFwWfIpfv0mj7bkWchmTEbpWCkUAilTZ2KmlMT9GAAHLF8f4Tw==" />
          <div data-target="custom-scopes.customScopesModalDialogFlash"></div>

          <input type="hidden" id="custom_scope_id" name="custom_scope_id" data-target="custom-scopes.customScopesIdField">

          <div class="form-group">
            <label for="custom_scope_name">Name</label>
            <auto-check src="/search/custom_scopes/check_name" required>
              <input
                type="text"
                name="custom_scope_name"
                id="custom_scope_name"
                data-target="custom-scopes.customScopesNameField"
                class="form-control"
                autocomplete="off"
                placeholder="github-ruby"
                required
                maxlength="50">
              <input type="hidden" data-csrf="true" value="lLJQN94RP7fFh2F1chFu6oS4mQVEwkAQwetum4ZV+Yu/4MrLmHGHiwfWELhkh7xir4RRXYLeo2SM8sW1h0wKJQ==" />
            </auto-check>
          </div>

          <div class="form-group">
            <label for="custom_scope_query">Query</label>
            <input
              type="text"
              name="custom_scope_query"
              id="custom_scope_query"
              data-target="custom-scopes.customScopesQueryField"
              class="form-control"
              autocomplete="off"
              placeholder="(repo:mona/a OR repo:mona/b) AND lang:python"
              required
              maxlength="500">
          </div>

          <p class="text-small color-fg-muted">
            To see all available qualifiers, see our <a class="Link--inTextBlock" href="https://docs.github.com/search-github/github-code-search/understanding-github-code-search-syntax">documentation</a>.
          </p>
</form>        </div>

        <div data-target="custom-scopes.manageCustomScopesForm">
          <div data-target="custom-scopes.list"></div>
        </div>

</div>
      </scrollable-region>
      <div data-view-component="true" class="Overlay-footer Overlay-footer--alignEnd Overlay-footer--divided">          <button data-action="click:custom-scopes#customScopesCancel" type="button" data-view-component="true" class="btn">    Cancel
</button>
          <button form="custom-scopes-dialog-form" data-action="click:custom-scopes#customScopesSubmit" data-target="custom-scopes.customScopesSubmitButton" type="submit" data-view-component="true" class="btn-primary btn">    Create saved search
</button>
</div>
</dialog></dialog-helper>
    </custom-scopes>
  </div>
</qbsearch-input>


            <div class="position-relative HeaderMenu-link-wrap d-lg-inline-block">
              <a
                href="/login?return_to=https%3A%2F%2Fgithub.com%2Fdjsutherland%2Farxiv-collector%2Fblob%2Fmaster%2Farxiv_collector.py"
                class="HeaderMenu-link HeaderMenu-link--sign-in HeaderMenu-button flex-shrink-0 no-underline d-none d-lg-inline-flex border border-lg-0 rounded px-2 py-1"
                style="margin-left: 12px;"
                data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/djsutherland/arxiv-collector/blob/master/arxiv_collector.py&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="af9f9b38308b3c863dc88de16bb7aeb04e581115ee6e99cf3362b2b1245ce9da"
                data-analytics-event="{&quot;category&quot;:&quot;Marketing nav&quot;,&quot;action&quot;:&quot;click to go to homepage&quot;,&quot;label&quot;:&quot;ref_page:Marketing;ref_cta:Sign in;ref_loc:Header&quot;}"
              >
                Sign in
              </a>
            </div>

              <a href="/signup?ref_cta=Sign+up&amp;ref_loc=header+logged+out&amp;ref_page=%2F%3Cuser-name%3E%2F%3Crepo-name%3E%2Fblob%2Fshow&amp;source=header-repo&amp;source_repo=djsutherland%2Farxiv-collector"
                class="HeaderMenu-link HeaderMenu-link--sign-up HeaderMenu-button flex-shrink-0 d-flex d-lg-inline-flex no-underline border color-border-default rounded px-2 py-1"
                data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/djsutherland/arxiv-collector/blob/master/arxiv_collector.py&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="af9f9b38308b3c863dc88de16bb7aeb04e581115ee6e99cf3362b2b1245ce9da"
                data-analytics-event="{&quot;category&quot;:&quot;Sign up&quot;,&quot;action&quot;:&quot;click to sign up for account&quot;,&quot;label&quot;:&quot;ref_page:/&lt;user-name&gt;/&lt;repo-name&gt;/blob/show;ref_cta:Sign up;ref_loc:header logged out&quot;}"
              >
                Sign up
              </a>

                <div class="AppHeader-appearanceSettings">
    <react-partial-anchor>
      <button data-target="react-partial-anchor.anchor" id="icon-button-bcd88928-57e9-4b15-980a-5caa2b1e506f" aria-labelledby="tooltip-1bda8c29-ebc5-4bc2-b006-58aa3fc81268" type="button" disabled="disabled" data-view-component="true" class="Button Button--iconOnly Button--invisible Button--medium AppHeader-button HeaderMenu-link border cursor-wait">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-sliders Button-visual">
    <path d="M15 2.75a.75.75 0 0 1-.75.75h-4a.75.75 0 0 1 0-1.5h4a.75.75 0 0 1 .75.75Zm-8.5.75v1.25a.75.75 0 0 0 1.5 0v-4a.75.75 0 0 0-1.5 0V2H1.75a.75.75 0 0 0 0 1.5H6.5Zm1.25 5.25a.75.75 0 0 0 0-1.5h-6a.75.75 0 0 0 0 1.5h6ZM15 8a.75.75 0 0 1-.75.75H11.5V10a.75.75 0 1 1-1.5 0V6a.75.75 0 0 1 1.5 0v1.25h2.75A.75.75 0 0 1 15 8Zm-9 5.25v-2a.75.75 0 0 0-1.5 0v1.25H1.75a.75.75 0 0 0 0 1.5H4.5v1.25a.75.75 0 0 0 1.5 0v-2Zm9 0a.75.75 0 0 1-.75.75h-6a.75.75 0 0 1 0-1.5h6a.75.75 0 0 1 .75.75Z"></path>
</svg>
</button><tool-tip id="tooltip-1bda8c29-ebc5-4bc2-b006-58aa3fc81268" for="icon-button-bcd88928-57e9-4b15-980a-5caa2b1e506f" popover="manual" data-direction="s" data-type="label" data-view-component="true" class="sr-only position-absolute">Appearance settings</tool-tip>

      <template data-target="react-partial-anchor.template">
        <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-react.ab16af462b02f294298e.module.css" />
<link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/appearance-settings.753d458774a2f782559b.module.css" />

<react-partial
  partial-name="appearance-settings"
  data-ssr="false"
  data-attempted-ssr="false"
  data-react-profiling="false"
>
  
  <script type="application/json" data-target="react-partial.embeddedData">{"props":{}}</script>
  <div data-target="react-partial.reactRoot"></div>
</react-partial>


      </template>
    </react-partial-anchor>
  </div>

          <button type="button" class="sr-only js-header-menu-focus-trap d-block d-lg-none">Resetting focus</button>
        </div>
      </div>
    </div>
  </div>
</header>

      <div hidden="hidden" data-view-component="true" class="js-stale-session-flash stale-session-flash flash flash-warn flash-full">
  
        <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path d="M6.457 1.047c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0 1 14.082 15H1.918a1.75 1.75 0 0 1-1.543-2.575Zm1.763.707a.25.25 0 0 0-.44 0L1.698 13.132a.25.25 0 0 0 .22.368h12.164a.25.25 0 0 0 .22-.368Zm.53 3.996v2.5a.75.75 0 0 1-1.5 0v-2.5a.75.75 0 0 1 1.5 0ZM9 11a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
        <span class="js-stale-session-flash-signed-in" hidden>You signed in with another tab or window. <a class="Link--inTextBlock" href="">Reload</a> to refresh your session.</span>
        <span class="js-stale-session-flash-signed-out" hidden>You signed out in another tab or window. <a class="Link--inTextBlock" href="">Reload</a> to refresh your session.</span>
        <span class="js-stale-session-flash-switched" hidden>You switched accounts on another tab or window. <a class="Link--inTextBlock" href="">Reload</a> to refresh your session.</span>

    <button id="icon-button-dd7ed65c-94e6-4c37-9ae3-d0b80914ac1e" aria-labelledby="tooltip-b5e6a458-0365-4ca5-87d9-fded12c51df4" type="button" data-view-component="true" class="Button Button--iconOnly Button--invisible Button--medium flash-close js-flash-close">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x Button-visual">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
</button><tool-tip id="tooltip-b5e6a458-0365-4ca5-87d9-fded12c51df4" for="icon-button-dd7ed65c-94e6-4c37-9ae3-d0b80914ac1e" popover="manual" data-direction="s" data-type="label" data-view-component="true" class="sr-only position-absolute">Dismiss alert</tool-tip>


  
</div>
    </div>

  <div id="start-of-content" class="show-on-focus"></div>








    <div id="js-flash-container" class="flash-container" data-turbo-replace>




  <template class="js-flash-template">
    
<div class="flash flash-full   {{ className }}">
  <div >
    <button autofocus class="flash-close js-flash-close" type="button" aria-label="Dismiss this message">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
    </button>
    <div aria-atomic="true" role="alert" class="js-flash-alert">
      
      <div>{{ message }}</div>

    </div>
  </div>
</div>
  </template>
</div>


    






  <div
    class="application-main "
    data-commit-hovercards-enabled
    data-discussion-hovercards-enabled
    data-issue-and-pr-hovercards-enabled
    data-project-hovercards-enabled
  >
        <div itemscope itemtype="http://schema.org/SoftwareSourceCode" class="">
    <main id="js-repo-pjax-container" >
      
      






  

  <div id="repository-container-header"  class="pt-3 hide-full-screen" style="background-color: var(--page-header-bgColor, var(--color-page-header-bg));" data-turbo-replace>

      <div class="d-flex flex-nowrap flex-justify-end mb-3  px-3 px-lg-5" style="gap: 1rem;">

        <div class="flex-auto min-width-0 width-fit">
            
  <div class=" d-flex flex-wrap flex-items-center wb-break-word f3 text-normal">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo color-fg-muted mr-2">
    <path d="M2 2.5A2.5 2.5 0 0 1 4.5 0h8.75a.75.75 0 0 1 .75.75v12.5a.75.75 0 0 1-.75.75h-2.5a.75.75 0 0 1 0-1.5h1.75v-2h-8a1 1 0 0 0-.714 1.7.75.75 0 1 1-1.072 1.05A2.495 2.495 0 0 1 2 11.5Zm10.5-1h-8a1 1 0 0 0-1 1v6.708A2.486 2.486 0 0 1 4.5 9h8ZM5 12.25a.25.25 0 0 1 .25-.25h3.5a.25.25 0 0 1 .25.25v3.25a.25.25 0 0 1-.4.2l-1.45-1.087a.249.249 0 0 0-.3 0L5.4 15.7a.25.25 0 0 1-.4-.2Z"></path>
</svg>
    
    <span class="author flex-self-stretch" itemprop="author">
      <a class="url fn" rel="author" data-hovercard-type="user" data-hovercard-url="/users/djsutherland/hovercard" data-octo-click="hovercard-link-click" data-octo-dimensions="link_type:self" href="/djsutherland">
        djsutherland
</a>    </span>
    <span class="mx-1 flex-self-stretch color-fg-muted">/</span>
    <strong itemprop="name" class="mr-2 flex-self-stretch">
      <a data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" href="/djsutherland/arxiv-collector">arxiv-collector</a>
    </strong>

    <span></span><span class="Label Label--secondary v-align-middle mr-1">Public</span>
  </div>


        </div>

        <div id="repository-details-container" class="flex-shrink-0" data-turbo-replace style="max-width: 70%;">
            <ul class="pagehead-actions flex-shrink-0 d-none d-md-inline" style="padding: 2px 0;">
    
      

  <li>
            <a href="/login?return_to=%2Fdjsutherland%2Farxiv-collector" rel="nofollow" id="repository-details-watch-button" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;notification subscription menu watch&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/djsutherland/arxiv-collector/blob/master/arxiv_collector.py&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="25f50ec4c681d436e482a81c147ad9817a1db7f5d771783d9fa12ec868a5d64e" aria-label="You must be signed in to change notification settings" data-view-component="true" class="btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-bell mr-2">
    <path d="M8 16a2 2 0 0 0 1.985-1.75c.017-.137-.097-.25-.235-.25h-3.5c-.138 0-.252.113-.235.25A2 2 0 0 0 8 16ZM3 5a5 5 0 0 1 10 0v2.947c0 .05.015.098.042.139l1.703 2.555A1.519 1.519 0 0 1 13.482 13H2.518a1.516 1.516 0 0 1-1.263-2.36l1.703-2.554A.255.255 0 0 0 3 7.947Zm5-3.5A3.5 3.5 0 0 0 4.5 5v2.947c0 .346-.102.683-.294.97l-1.703 2.556a.017.017 0 0 0-.003.01l.001.006c0 .002.002.004.004.006l.006.004.007.001h10.964l.007-.001.006-.004.004-.006.001-.007a.017.017 0 0 0-.003-.01l-1.703-2.554a1.745 1.745 0 0 1-.294-.97V5A3.5 3.5 0 0 0 8 1.5Z"></path>
</svg>Notifications
</a>    <tool-tip id="tooltip-358bc007-2bdc-4944-98cc-589dd4f82ac2" for="repository-details-watch-button" popover="manual" data-direction="s" data-type="description" data-view-component="true" class="sr-only position-absolute">You must be signed in to change notification settings</tool-tip>

  </li>

  <li>
          <a icon="repo-forked" id="fork-button" href="/login?return_to=%2Fdjsutherland%2Farxiv-collector" rel="nofollow" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;repo details fork button&quot;,&quot;repository_id&quot;:154953619,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/djsutherland/arxiv-collector/blob/master/arxiv_collector.py&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="a4badf395577672605ccb33c19905c103574f14514627c68fdf0c7ca56a0961c" data-view-component="true" class="btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo-forked mr-2">
    <path d="M5 5.372v.878c0 .414.336.75.75.75h4.5a.75.75 0 0 0 .75-.75v-.878a2.25 2.25 0 1 1 1.5 0v.878a2.25 2.25 0 0 1-2.25 2.25h-1.5v2.128a2.251 2.251 0 1 1-1.5 0V8.5h-1.5A2.25 2.25 0 0 1 3.5 6.25v-.878a2.25 2.25 0 1 1 1.5 0ZM5 3.25a.75.75 0 1 0-1.5 0 .75.75 0 0 0 1.5 0Zm6.75.75a.75.75 0 1 0 0-1.5.75.75 0 0 0 0 1.5Zm-3 8.75a.75.75 0 1 0-1.5 0 .75.75 0 0 0 1.5 0Z"></path>
</svg>Fork
    <span id="repo-network-counter" data-pjax-replace="true" data-turbo-replace="true" title="27" data-view-component="true" class="Counter">27</span>
</a>
  </li>

  <li>
        <div data-view-component="true" class="BtnGroup d-flex">
        <a href="/login?return_to=%2Fdjsutherland%2Farxiv-collector" rel="nofollow" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;star button&quot;,&quot;repository_id&quot;:154953619,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/djsutherland/arxiv-collector/blob/master/arxiv_collector.py&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="e1a2dc2dd5404dda3d49bae4b185995a597d8af9157ad2b59312fc526a5e3889" aria-label="You must be signed in to star a repository" data-view-component="true" class="tooltipped tooltipped-sw btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-star v-align-text-bottom d-inline-block mr-2">
    <path d="M8 .25a.75.75 0 0 1 .673.418l1.882 3.815 4.21.612a.75.75 0 0 1 .416 1.279l-3.046 2.97.719 4.192a.751.751 0 0 1-1.088.791L8 12.347l-3.766 1.98a.75.75 0 0 1-1.088-.79l.72-4.194L.818 6.374a.75.75 0 0 1 .416-1.28l4.21-.611L7.327.668A.75.75 0 0 1 8 .25Zm0 2.445L6.615 5.5a.75.75 0 0 1-.564.41l-3.097.45 2.24 2.184a.75.75 0 0 1 .216.664l-.528 3.084 2.769-1.456a.75.75 0 0 1 .698 0l2.77 1.456-.53-3.084a.75.75 0 0 1 .216-.664l2.24-2.183-3.096-.45a.75.75 0 0 1-.564-.41L8 2.694Z"></path>
</svg><span data-view-component="true" class="d-inline">
          Star
</span>          <span id="repo-stars-counter-star" aria-label="372 users starred this repository" data-singular-suffix="user starred this repository" data-plural-suffix="users starred this repository" data-turbo-replace="true" title="372" data-view-component="true" class="Counter js-social-count">372</span>
</a></div>
  </li>

</ul>

        </div>
      </div>

        <div id="responsive-meta-container" data-turbo-replace>
</div>


          <nav data-pjax="#js-repo-pjax-container" aria-label="Repository" data-view-component="true" class="js-repo-nav js-sidenav-container-pjax js-responsive-underlinenav overflow-hidden UnderlineNav px-3 px-md-4 px-lg-5">

  <ul data-view-component="true" class="UnderlineNav-body list-style-none">
      <li data-view-component="true" class="d-inline-flex">
  <a id="code-tab" href="/djsutherland/arxiv-collector" data-tab-item="i0code-tab" data-selected-links="repo_source repo_downloads repo_commits repo_releases repo_tags repo_branches repo_packages repo_deployments repo_attestations /djsutherland/arxiv-collector" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g c" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Code&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" aria-current="page" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item selected">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code UnderlineNav-octicon d-none d-sm-inline">
    <path d="m11.28 3.22 4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L13.94 8l-3.72-3.72a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215Zm-6.56 0a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L2.06 8l3.72 3.72a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L.47 8.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
        <span data-content="Code">Code</span>
          <span id="code-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="issues-tab" href="/djsutherland/arxiv-collector/issues" data-tab-item="i1issues-tab" data-selected-links="repo_issues repo_labels repo_milestones /djsutherland/arxiv-collector/issues" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g i" data-react-nav="issues-react" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Issues&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-issue-opened UnderlineNav-octicon d-none d-sm-inline">
    <path d="M8 9.5a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path><path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Z"></path>
</svg>
        <span data-content="Issues">Issues</span>
          <span id="issues-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="9" data-view-component="true" class="Counter">9</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="pull-requests-tab" href="/djsutherland/arxiv-collector/pulls" data-tab-item="i2pull-requests-tab" data-selected-links="repo_pulls checks /djsutherland/arxiv-collector/pulls" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g p" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Pull requests&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-git-pull-request UnderlineNav-octicon d-none d-sm-inline">
    <path d="M1.5 3.25a2.25 2.25 0 1 1 3 2.122v5.256a2.251 2.251 0 1 1-1.5 0V5.372A2.25 2.25 0 0 1 1.5 3.25Zm5.677-.177L9.573.677A.25.25 0 0 1 10 .854V2.5h1A2.5 2.5 0 0 1 13.5 5v5.628a2.251 2.251 0 1 1-1.5 0V5a1 1 0 0 0-1-1h-1v1.646a.25.25 0 0 1-.427.177L7.177 3.427a.25.25 0 0 1 0-.354ZM3.75 2.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm0 9.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm8.25.75a.75.75 0 1 0 1.5 0 .75.75 0 0 0-1.5 0Z"></path>
</svg>
        <span data-content="Pull requests">Pull requests</span>
          <span id="pull-requests-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="3" data-view-component="true" class="Counter">3</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="actions-tab" href="/djsutherland/arxiv-collector/actions" data-tab-item="i3actions-tab" data-selected-links="repo_actions /djsutherland/arxiv-collector/actions" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g a" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Actions&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play UnderlineNav-octicon d-none d-sm-inline">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm4.879-2.773 4.264 2.559a.25.25 0 0 1 0 .428l-4.264 2.559A.25.25 0 0 1 6 10.559V5.442a.25.25 0 0 1 .379-.215Z"></path>
</svg>
        <span data-content="Actions">Actions</span>
          <span id="actions-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="projects-tab" href="/djsutherland/arxiv-collector/projects" data-tab-item="i4projects-tab" data-selected-links="repo_projects new_repo_project repo_project /djsutherland/arxiv-collector/projects" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g b" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Projects&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-table UnderlineNav-octicon d-none d-sm-inline">
    <path d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25ZM6.5 6.5v8h7.75a.25.25 0 0 0 .25-.25V6.5Zm8-1.5V1.75a.25.25 0 0 0-.25-.25H6.5V5Zm-13 1.5v7.75c0 .138.112.25.25.25H5v-8ZM5 5V1.5H1.75a.25.25 0 0 0-.25.25V5Z"></path>
</svg>
        <span data-content="Projects">Projects</span>
          <span id="projects-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="0" hidden="hidden" data-view-component="true" class="Counter">0</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="security-tab" href="/djsutherland/arxiv-collector/security" data-tab-item="i5security-tab" data-selected-links="security overview alerts policy token_scanning code_scanning /djsutherland/arxiv-collector/security" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g s" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Security&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield UnderlineNav-octicon d-none d-sm-inline">
    <path d="M7.467.133a1.748 1.748 0 0 1 1.066 0l5.25 1.68A1.75 1.75 0 0 1 15 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.697 1.697 0 0 1-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 0 1 1.217-1.667Zm.61 1.429a.25.25 0 0 0-.153 0l-5.25 1.68a.25.25 0 0 0-.174.238V7c0 1.358.275 2.666 1.057 3.86.784 1.194 2.121 2.34 4.366 3.297a.196.196 0 0 0 .154 0c2.245-.956 3.582-2.104 4.366-3.298C13.225 9.666 13.5 8.36 13.5 7V3.48a.251.251 0 0 0-.174-.237l-5.25-1.68ZM8.75 4.75v3a.75.75 0 0 1-1.5 0v-3a.75.75 0 0 1 1.5 0ZM9 10.5a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
        <span data-content="Security">Security</span>
          <include-fragment src="/djsutherland/arxiv-collector/security/overall-count" accept="text/fragment+html" data-nonce="v2:35694e07-5c52-803f-6a4d-2079b3b7a8b7" data-view-component="true">
  
  <div data-show-on-forbidden-error hidden>
    <div class="Box">
  <div class="blankslate-container">
    <div data-view-component="true" class="blankslate blankslate-spacious color-bg-default rounded-2">
      

      <h3 data-view-component="true" class="blankslate-heading">        Uh oh!
</h3>
      <p data-view-component="true">        <p class="color-fg-muted my-2 mb-2 ws-normal">There was an error while loading. <a class="Link--inTextBlock" data-turbo="false" href="" aria-label="Please reload this page">Please reload this page</a>.</p>
</p>

</div>  </div>
</div>  </div>
</include-fragment>

    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="insights-tab" href="/djsutherland/arxiv-collector/pulse" data-tab-item="i6insights-tab" data-selected-links="repo_graphs repo_contributors dependency_graph dependabot_updates pulse people community /djsutherland/arxiv-collector/pulse" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Insights&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
              <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-graph UnderlineNav-octicon d-none d-sm-inline">
    <path d="M1.5 1.75V13.5h13.75a.75.75 0 0 1 0 1.5H.75a.75.75 0 0 1-.75-.75V1.75a.75.75 0 0 1 1.5 0Zm14.28 2.53-5.25 5.25a.75.75 0 0 1-1.06 0L7 7.06 4.28 9.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.25-3.25a.75.75 0 0 1 1.06 0L10 7.94l4.72-4.72a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
        <span data-content="Insights">Insights</span>
          <span id="insights-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
</ul>
    <div style="visibility:hidden;" data-view-component="true" class="UnderlineNav-actions js-responsive-underlinenav-overflow position-absolute pr-3 pr-md-4 pr-lg-5 right-0">      <action-menu data-select-variant="none" data-view-component="true">
  <focus-group direction="vertical" mnemonics retain>
    <button id="action-menu-129319d5-950b-4902-b095-49e5245b2722-button" popovertarget="action-menu-129319d5-950b-4902-b095-49e5245b2722-overlay" aria-controls="action-menu-129319d5-950b-4902-b095-49e5245b2722-list" aria-haspopup="true" aria-labelledby="tooltip-0912e85d-df49-4844-9552-a05313a4bccb" type="button" data-view-component="true" class="Button Button--iconOnly Button--secondary Button--medium UnderlineNav-item">  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-kebab-horizontal Button-visual">
    <path d="M8 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3ZM1.5 9a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Zm13 0a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path>
</svg>
</button><tool-tip id="tooltip-0912e85d-df49-4844-9552-a05313a4bccb" for="action-menu-129319d5-950b-4902-b095-49e5245b2722-button" popover="manual" data-direction="s" data-type="label" data-view-component="true" class="sr-only position-absolute">Additional navigation options</tool-tip>


<anchored-position data-target="action-menu.overlay" id="action-menu-129319d5-950b-4902-b095-49e5245b2722-overlay" anchor="action-menu-129319d5-950b-4902-b095-49e5245b2722-button" align="start" side="outside-bottom" anchor-offset="normal" popover="auto" data-view-component="true">
  <div data-view-component="true" class="Overlay Overlay--size-auto">
    
      <div data-view-component="true" class="Overlay-body Overlay-body--paddingNone">          <action-list>
  <div data-view-component="true">
    <ul aria-labelledby="action-menu-129319d5-950b-4902-b095-49e5245b2722-button" id="action-menu-129319d5-950b-4902-b095-49e5245b2722-list" role="menu" data-view-component="true" class="ActionListWrap--inset ActionListWrap">
        <li hidden="hidden" data-menu-item="i0code-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-426b7be3-326c-4526-8f40-4afe6233b073" href="/djsutherland/arxiv-collector" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code">
    <path d="m11.28 3.22 4.25 4.25a.75.75 0 0 1 0 1.06l-4.25 4.25a.749.749 0 0 1-1.275-.326.749.749 0 0 1 .215-.734L13.94 8l-3.72-3.72a.749.749 0 0 1 .326-1.275.749.749 0 0 1 .734.215Zm-6.56 0a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042L2.06 8l3.72 3.72a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L.47 8.53a.75.75 0 0 1 0-1.06Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Code
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i1issues-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-b20cd877-b3a3-4efb-9ddd-e338cba4399e" href="/djsutherland/arxiv-collector/issues" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-issue-opened">
    <path d="M8 9.5a1.5 1.5 0 1 0 0-3 1.5 1.5 0 0 0 0 3Z"></path><path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Issues
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i2pull-requests-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-434f466a-9ce2-49b6-9f6e-f1e07faa17e3" href="/djsutherland/arxiv-collector/pulls" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-git-pull-request">
    <path d="M1.5 3.25a2.25 2.25 0 1 1 3 2.122v5.256a2.251 2.251 0 1 1-1.5 0V5.372A2.25 2.25 0 0 1 1.5 3.25Zm5.677-.177L9.573.677A.25.25 0 0 1 10 .854V2.5h1A2.5 2.5 0 0 1 13.5 5v5.628a2.251 2.251 0 1 1-1.5 0V5a1 1 0 0 0-1-1h-1v1.646a.25.25 0 0 1-.427.177L7.177 3.427a.25.25 0 0 1 0-.354ZM3.75 2.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm0 9.5a.75.75 0 1 0 0 1.5.75.75 0 0 0 0-1.5Zm8.25.75a.75.75 0 1 0 1.5 0 .75.75 0 0 0-1.5 0Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Pull requests
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i3actions-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-32f701f3-aa00-4de5-a95c-a161b64b20d6" href="/djsutherland/arxiv-collector/actions" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play">
    <path d="M8 0a8 8 0 1 1 0 16A8 8 0 0 1 8 0ZM1.5 8a6.5 6.5 0 1 0 13 0 6.5 6.5 0 0 0-13 0Zm4.879-2.773 4.264 2.559a.25.25 0 0 1 0 .428l-4.264 2.559A.25.25 0 0 1 6 10.559V5.442a.25.25 0 0 1 .379-.215Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Actions
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i4projects-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-9cb81773-0c46-450c-8d57-278015a47864" href="/djsutherland/arxiv-collector/projects" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-table">
    <path d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0 1 14.25 16H1.75A1.75 1.75 0 0 1 0 14.25ZM6.5 6.5v8h7.75a.25.25 0 0 0 .25-.25V6.5Zm8-1.5V1.75a.25.25 0 0 0-.25-.25H6.5V5Zm-13 1.5v7.75c0 .138.112.25.25.25H5v-8ZM5 5V1.5H1.75a.25.25 0 0 0-.25.25V5Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Projects
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i5security-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-6fd79c84-20f7-4a98-9e66-85f7d3ddf186" href="/djsutherland/arxiv-collector/security" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield">
    <path d="M7.467.133a1.748 1.748 0 0 1 1.066 0l5.25 1.68A1.75 1.75 0 0 1 15 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.697 1.697 0 0 1-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 0 1 1.217-1.667Zm.61 1.429a.25.25 0 0 0-.153 0l-5.25 1.68a.25.25 0 0 0-.174.238V7c0 1.358.275 2.666 1.057 3.86.784 1.194 2.121 2.34 4.366 3.297a.196.196 0 0 0 .154 0c2.245-.956 3.582-2.104 4.366-3.298C13.225 9.666 13.5 8.36 13.5 7V3.48a.251.251 0 0 0-.174-.237l-5.25-1.68ZM8.75 4.75v3a.75.75 0 0 1-1.5 0v-3a.75.75 0 0 1 1.5 0ZM9 10.5a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Security
</span>      
</a>
  
</li>
        <li hidden="hidden" data-menu-item="i6insights-tab" data-targets="action-list.items" role="none" data-view-component="true" class="ActionListItem">
    
    
    <a tabindex="-1" id="item-14eb2738-d04a-4507-a633-34a00762f377" href="/djsutherland/arxiv-collector/pulse" role="menuitem" data-view-component="true" class="ActionListContent ActionListContent--visual16">
        <span class="ActionListItem-visual ActionListItem-visual--leading">
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-graph">
    <path d="M1.5 1.75V13.5h13.75a.75.75 0 0 1 0 1.5H.75a.75.75 0 0 1-.75-.75V1.75a.75.75 0 0 1 1.5 0Zm14.28 2.53-5.25 5.25a.75.75 0 0 1-1.06 0L7 7.06 4.28 9.78a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042l3.25-3.25a.75.75 0 0 1 1.06 0L10 7.94l4.72-4.72a.751.751 0 0 1 1.042.018.751.751 0 0 1 .018 1.042Z"></path>
</svg>
        </span>
      
        <span data-view-component="true" class="ActionListItem-label">
          Insights
</span>      
</a>
  
</li>
</ul>    
</div></action-list>


</div>
      
</div></anchored-position>  </focus-group>
</action-menu></div>
</nav>

  </div>
  



<turbo-frame id="repo-content-turbo-frame" target="_top" data-turbo-action="advance" class="">
    <div id="repo-content-pjax-container" class="repository-content " >
    



    
      
    








<react-app
  app-name="react-code-view"
  initial-path="/djsutherland/arxiv-collector/blob/master/arxiv_collector.py"
    style="display: block; min-height: calc(100vh - 64px);"
  data-attempted-ssr="false"
  data-ssr="false"
  data-lazy="false"
  data-alternate="false"
  data-data-router-enabled="false"
  data-react-profiling="false"
>
  
  <script type="application/json" data-target="react-app.embeddedData">{"payload":{"allShortcutsEnabled":false,"fileTree":{"":{"items":[{"name":".github","path":".github","contentType":"directory"},{"name":"news","path":"news","contentType":"directory"},{"name":".gitignore","path":".gitignore","contentType":"file"},{"name":"CHANGELOG.rst","path":"CHANGELOG.rst","contentType":"file"},{"name":"LICENSE","path":"LICENSE","contentType":"file"},{"name":"MANIFEST.in","path":"MANIFEST.in","contentType":"file"},{"name":"README.md","path":"README.md","contentType":"file"},{"name":"arxiv_collector.py","path":"arxiv_collector.py","contentType":"file"},{"name":"rever.xsh","path":"rever.xsh","contentType":"file"},{"name":"setup.py","path":"setup.py","contentType":"file"}],"totalCount":10}},"fileTreeProcessingTime":7.201998000000001,"foldersToFetch":[],"incompleteFileTree":false,"repo":{"id":154953619,"defaultBranch":"master","name":"arxiv-collector","ownerLogin":"djsutherland","currentUserCanPush":false,"isFork":false,"isEmpty":false,"createdAt":"2018-10-27T10:53:07.000Z","ownerAvatar":"https://avatars.githubusercontent.com/u/36478?v=4","public":true,"private":false,"isOrgOwned":false},"codeLineWrapEnabled":false,"symbolsExpanded":false,"treeExpanded":true,"refInfo":{"name":"master","listCacheKey":"v0:1602895161.0","canEdit":false,"refType":"branch","currentOid":"0057ca82254673fc67c0ee5c2729e185c660bb73","canEditOnDefaultBranch":false,"fileExistsOnDefault":true},"path":"arxiv_collector.py","currentUser":null,"blob":{"rawLines":["#!/usr/bin/env python","from __future__ import print_function","","from functools import partial","import io","import os","import random","import re","import string","import subprocess","import sys","import tarfile","","__version__ = \"0.4.1\"","","STRIP_COMMENTS = (re.compile(r\"(^|[^\\\\])%.*\"), r\"\\1%\")","","################################################################################","# General helpers","","","def target(fname):","    seen_names = {fname}","    while os.path.islink(fname):","        new = os.readlink(fname)","        if new in seen_names:","            raise ValueError(\"Link cycle detected for {}...\".format(fname))","        seen_names.add(new)","        fname = new","    return fname","","","# based on https://stackoverflow.com/a/1094933/344821","def sizeof_fmt(num, suffix=\"B\", prec=0, pad=False):","    width = 3 if pad else \"\"","    for unit in [\"\", \"Ki\", \"Mi\", \"Gi\", \"Ti\", \"Pi\", \"Ei\", \"Zi\"]:","        if abs(num) \u003c 1024.0:","            return \"{:{width}.{prec}f}{}{}\".format(","                num, unit, suffix, prec=prec, width=width","            )","        num /= 1024.0","    return \"{:.{prec}f}{}{}\".format(num, \"Yi\", suffix, prec=prec)","","","def _eat(*args, **kwargs):","    pass","","","def expect(seen, exp, deps_file):","    if seen.endswith(\"\\n\"):","        seen = seen[:-1]","    if seen not in exp:","        msg = \"deps file {} seems broken: expected the line\\n{}\\n  to be {}\".format(","            deps_file, seen, (\"one of:\\n\" + \"\\n\".join(exp)) if len(exp) \u003e 1 else exp[0]","        )","        raise ValueError(msg)","","","def expect_re(seen, pattern, deps_file, error_msg=None):","    if seen.endswith(\"\\n\"):","        seen = seen[:-1]","    match = re.match(pattern, seen)","    if not match:","        msg = \"deps file {} seems broken: confused by line\\n{}\".format(deps_file, seen)","        if error_msg is not None:","            msg += error_msg","        raise ValueError(msg)","    return match","","","################################################################################","# Utilities to check and download latexmk","","","def get_latexmk(version=\"ctan\", dest=\"latexmk\", verbose=True):","    try:","        from urllib.request import urlopen","    except ImportError:","        from urllib2 import urlopen as _urlopen","        from contextlib import closing","","        def urlopen(*args, **kwargs):","            return closing(_urlopen(*args, **kwargs))","","    import shutil","    import zipfile","","    if version.lower() == \"ctan\":","        url = \"http://mirrors.ctan.org/support/latexmk.zip\"","    else:","        v = version.replace(\".\", \"\")","        url = \"http://personal.psu.edu/jcc8/software/latexmk-jcc/latexmk-{}.zip\".format(","            v","        )","","    with io.BytesIO() as bio:","        if verbose:","            print(\"Downloading latexmk {}...\".format(version), file=sys.stderr, end=\"\")","        with urlopen(url) as web:","            shutil.copyfileobj(web, bio, length=131072)","","        with zipfile.ZipFile(bio) as z:","            for zinfo in z.infolist():","                if os.path.basename(zinfo.filename) == \"latexmk.pl\":","                    with z.open(zinfo) as script, io.open(dest, \"wb\") as out:","                        shutil.copyfileobj(script, out)","","                    # executable: https://stackoverflow.com/a/30463972/344821","                    mode = os.stat(dest).st_mode","                    mode |= (mode \u0026 0o444) \u003e\u003e 2  # copy R bits to X","                    os.chmod(dest, mode)","                    break","            else:","                raise ValueError(\"Couldn't find latexmk.pl in {}\".format(url))","","        if verbose:","            print(\"saved to `{}`.\".format(dest), file=sys.stderr)","","","version_re = re.compile(","    r\"Latexmk, John Collins, \\d+ \\w+\\.? \\d+\\. Version (.*)\\s*$\", re.MULTILINE",")","","","def get_latexmk_version(latexmk=\"latexmk\"):","    with io.open(os.devnull, \"w\") as devnull:  # subprocess.DEVNULL is 3.3+","        out = subprocess.check_output([latexmk, \"--version\"], stderr=devnull).decode()","","    match = version_re.search(out)","    if not match:","        raise ValueError(\"Bad output of {} --version:\\n{}\".format(latexmk, out))","    return match.group(1)","","","################################################################################","# Gather the dependency file via latexmk","","","class LatexmkException(Exception):","    def __init__(self, message, base_error=None):","        super(LatexmkException, self).__init__(message)","        self.base_error = base_error","","","def get_deps(base_name=\"main\", latexmk=\"latexmk\", deps_file=\".deps\", verbosity=1):","    # Use latexmk to:","    #  - make sure we have a good main.bbl file","    #  - figure out which files we actually use (to not include unused figures)","    #  - keep track of which files we use from certain packages","    debug = print if verbosity \u003e= 10 else _eat","    lowlevel = print if verbosity \u003e= 3 else _eat","","    while os.path.exists(deps_file):","        debug(\"{} already exists...\".format(deps_file))","        deps_file = deps_file + \"-\" + random.choice(string.ascii_lowercase)","","    args = [","        latexmk,","        \"-silent\",","        \"-pdf\",","        \"-deps\",","        \"-deps-out={}\".format(deps_file),","        base_name,","    ]","    debug(\"Running \", args)","    try:","        output = subprocess.check_output(args, stderr=subprocess.STDOUT)","    except subprocess.CalledProcessError as e:","        msg = (","            \"Build failed with code {}\\n\".format(e.returncode)","            + \"Called {}\\n\".format(args)","            + \"\\nOutput was:\\n\"","            + e.output.decode()","        )","        raise LatexmkException(msg, base_error=e)","","    debug(output.decode())","    lowlevel(\"Dependencies in {}\".format(deps_file))","","    return deps_file","","","################################################################################","# Gather everything into a tar file","","","def collect(","    out_tar,","    deps_file,","    packages=(\"biblatex\",),","    tex_replace=(STRIP_COMMENTS,),","    verbosity=1,","    latexmk=\"latexmk\",","    delete_deps_after=False,","    extract_bib_name=False,","    include_bib=False,","    exclude_files=[],","):","    error = partial(print, file=sys.stderr)","    info = print if verbosity \u003e= 2 else _eat","    lowlevel = print if verbosity \u003e= 3 else _eat","    # debug = print if verbosity \u003e= 10 else _eat","","    def add(path, arcname=None, **kwargs):","        dest = target(path)","        if arcname is None:","            arcname = path","","        if any(excl.match(arcname) for excl in exclude_files):","            info(\"Excluding\", arcname)","            return","","        if not os.path.exists(dest):","            raise OSError(\"'{}' doesn't exist!\".format(path))","        info(\"Adding\", dest)","        if arcname != dest:","            info(\"    as\", arcname)","        out_tar.add(dest, arcname=arcname, **kwargs)","","    with io.open(deps_file, \"rt\") as f:","        lines = iter(f)","","        filename = expect_re(","            next(lines),","            r\"#===Dependents(?:, and related info,)? for (.*):$\",","            deps_file,","            \"Expected to start with '#===Dependents'\",","        ).group(1)","        base_name, _ = os.path.splitext(filename)","","        output_name = expect_re(","            next(lines),","            r\"(.*) :\\\\$\",","            deps_file,","            \"Expected something like '{}.pdf :\\\\'\".format(base_name),","        ).group(1)","        jobname, _ = os.path.splitext(output_name)","","        info(","            \"Deps file {}: source {}, base name {}, output {}, jobname {}\".format(","                deps_file, filename, base_name, output_name, jobname","            )","        )","","        pkg_re = re.compile(\"/\" + \"|\".join(re.escape(p) for p in packages) + \"/\")","        used_bib = False","","        end_lines = [","            u\"#===End dependents for {}:\\n\".format(filename),","            u\"#===End dependents for {}:\\n\".format(base_name),","        ]","        for line in lines:","            if line in end_lines:","                break","","            dep = line.strip()","            if dep.endswith(\"\\\\\"):","                dep = dep[:-1]","","            lowlevel(\"Processing\", dep, \"...\")","","            if os.path.isabs(dep):","                if pkg_re.search(dep):","                    add(dep, arcname=os.path.basename(dep))","","            elif dep.endswith(\".tex\") and tex_replace:","                if any(excl.match(dep) for excl in exclude_files):","                    info(\"Excluding\", dep)","                    continue","","                with io.open(dep) as f, io.BytesIO() as g:","                    tarinfo = tarfile.TarInfo(name=dep)","                    for line in f:","                        for pat, rep in tex_replace:","                            line = re.sub(pat, rep, line)","                        g.write(line.encode(\"utf-8\"))","                    tarinfo.size = g.tell()","                    g.seek(0)","                    out_tar.addfile(tarinfo=tarinfo, fileobj=g)","                    info(","                        \"Adding\",","                        dep,","                        \"with\",","                        len(tex_replace),","                        \"line-wise replacements\",","                    )","","            elif dep.endswith(\".eps\"):","                # arxiv doesn't like epstopdf in subdirectories","                base = dep[:-4]","                add(base + \"-eps-converted-to.pdf\", arcname=base + \".pdf\")","","            elif dep.endswith(\"-eps-converted-to.pdf\"):","                # old versions of latexmk output both the converted and the not","                pass","","            elif dep.endswith(\".bib\"):","                used_bib = True","                if include_bib:","                    add(dep)","","            else:","                add(dep)","        else:","            # hit end of file without the break...","            expect(line, end_lines, deps_file)","","        try:","            bogus = next(lines)","        except StopIteration:","            pass","        else:","            expect(bogus, [\"[end of file]\"], deps_file)","","    bbl_pth = jobname + \".bbl\"","    if os.path.exists(bbl_pth):","        add(bbl_pth, arcname=base_name + \".bbl\")","    elif used_bib:","        msg = \"Used a .bib file, but didn't find '{}'; this likely won't work.\"","        error(msg.format(bbl_pth))","","    if extract_bib_name:","        info(\"Running biber on {}.bcf...\".format(base_name))","        extracted = subprocess.check_output(","            [","                \"biber\",","                \"--output-format=bibtex\",","                \"-O\",","                \"-\",","                \"-q\",","                \"-q\",","                base_name + \".bcf\",","            ]","        )","        tarinfo = tarfile.TarInfo(name=extract_bib_name)","        tarinfo.size = len(extracted)","        out_tar.addfile(tarinfo=tarinfo, fileobj=io.BytesIO(extracted))","        info(\"Adding extracted biblatex file:\", extract_bib_name)","","    if delete_deps_after:","        os.unlink(deps_file)","","","################################################################################","# The overall command-line driver","","","def parse_args():","    import argparse","","    parser = argparse.ArgumentParser()","","    parser.add_argument(","        \"base_name\",","        nargs=\"?\",","        help=\"Name of the main tex file; default tries to guess.\",","    )","    parser.add_argument(","        \"--dest\", default=\"arxiv.tar.gz\", help=\"Output path [default: %(default)s].\"","    )","    parser.add_argument(","        \"--include-bib\",","        action=\"store_true\",","        default=False,","        help=\"Include all used .bib files, even though arXiv will ignore them.\",","    )","    parser.add_argument(","        \"--extract-bib\",","        metavar=\"BIB_NAME\",","        help=(","            \"Include a new .bib file which contains only the used bib entries. \"","            \"arXiv will ignore this, but you might want it for another reason.\"","        ),","    )","","    pkgs = parser.add_argument_group(\"packages to include\")","    pkgs.add_argument(","        \"--include-package\",","        \"-p\",","        action=\"append\",","        dest=\"packages\",","        default=[\"biblatex\"],","        help=(","            \"Include a system package in the collection if used; can pass more \"","            \"than once. Default is only biblatex.\"","        ),","    )","    pkgs.add_argument(","        \"--skip-biblatex\",","        action=\"store_true\",","        help=\"Don't include biblatex even if it's used.\",","    )","","    parser.add_argument(","        \"--latexmk\",","        default=\"latexmk\",","        help=\"Path to the latexmk command [default: %(default)s].\",","    )","    fetch = parser.add_argument_group(\"get a latexmk version\")","    fetch.add_argument(","        \"--get-latexmk\", metavar=\"PATH\", help=\"Fetch the latexmk script to PATH.\"","    )","    fetch.add_argument(","        \"--get-latexmk-version\",","        metavar=\"VERSION\",","        default=\"CTAN\",","        help=\"Version of latexmk to get [default %(default)s].\",","    )","","    contents = parser.add_argument_group(\"content options\")","    g = contents.add_mutually_exclusive_group()","    g.add_argument(","        \"--strip-comments\",","        action=\"store_true\",","        default=True,","        help=\"Strip comments from all .tex files (by default).\",","    )","    g.add_argument(","        \"--no-strip-comments\",","        action=\"store_false\",","        dest=\"strip_comments\",","        help=\"Don't strip comments from any .tex files.\",","    )","","    class AppendList(argparse.Action):","        def __init__(self, option_strings, dest, **kwargs):","            super().__init__(option_strings, dest, **kwargs)","","        def __call__(self, parser, namespace, values, option_string=None):","            items = getattr(namespace, self.dest, [])[:]","            items.append(values)","            setattr(namespace, self.dest, items)","","    contents.add_argument(","        \"--tex-replace\",","        nargs=2,","        metavar=(\"PATTERN\", \"REPlACE\"),","        default=[],","        action=AppendList,","        help=\"Add a regex replacement for handling *lines* of tex files, \"","        \"in the format expected by re.sub. Can pass multiple times.\",","    )","","    contents.add_argument(","        \"--exclude-files\",","        metavar=\"REGEX\",","        action=AppendList,","        default=[],","        type=re.compile,","        help=\"File paths matching REGEX won't actually be added to the tar; \"","        \"uses re.match (i.e. should match from the start, relative to the base \"","        \"directory), and applies to output filenames. Can pass multiple times.\",","    )","","    output = parser.add_argument_group(\"output options\")","    g = output.add_mutually_exclusive_group()","    opt = partial(g.add_argument, action=\"store_const\", dest=\"verbosity\")","    opt(\"--verbose\", \"-v\", const=2, default=1, help=\"Include some extra output.\")","    opt(\"--quiet\", \"-q\", const=1, help=\"Default amount of verbosity.\")","    opt(\"--silent\", const=0, help=\"Only print error messages.\")","    opt(\"--debug\", const=10, help=\"Print lots and lots of output.\")","","    op = parser.add_argument_group(\"compilation options\")","    op.add_argument(","        \"--latexmk-deps\",","        help=\"Skip latexmk compilation and use the preexisting dependencies file\",","    )","","    parser.add_argument(","        \"--version\", action=\"version\", version=\"%(prog)s {}\".format(__version__)","    )","    args = parser.parse_args()","","    if args.get_latexmk:","        if os.path.exists(args.get_latexmk):","            msg = \"Output `{}` already exists; delete it first if you want.\"","            parser.error(msg.format(args.get_latexmk))","        get_latexmk(","            version=args.get_latexmk_version,","            dest=args.get_latexmk,","            verbose=args.verbosity \u003e= 1,","        )","        parser.exit(0)","","    if args.skip_biblatex:","        args.packages.remove(\"biblatex\")","","    if args.strip_comments:","        args.tex_replace.append(STRIP_COMMENTS)","    if args.tex_replace:","        args.tex_replace = [(re.compile(pat), sub) for pat, sub in args.tex_replace]","","    if not args.latexmk_deps:  # if we need to worry about latexmk stuff...","        # check latexmk version works","        version = get_latexmk_version(args.latexmk)","        if version in {\"4.63b\", \"4.64\"}:","            msg = (","                \"Your latexmk version ({}) has broken dependency tracking, so it \"","                \"won't work for us.\\n\"","                \"Use `arxiv-collector --get-latexmk ./latexmk` to get a working \"","                \"version to the file `./latexmk`, then pass `--latexmk ./latexmk`.\"","            )","            raise ValueError(msg.format(version))","","        # guess the base name if necessary","        if not args.base_name:","            from glob import glob","","            cands = [c[:-4] for c in glob(\"*.tex\")]","            if len(cands) \u003e 1:","                cands = list(set(cands) \u0026 {\"main\", \"paper\"})","            if len(cands) == 1:","                args.base_name = cands[0]","            else:","                parser.error(\"Can't guess your filename; pass BASE_NAME.\")","","        if args.base_name.endswith(\".tex\"):","            args.base_name = args.base_name[:-4]","        if \".\" in args.base_name:","            parser.error(","                \"BASE_NAME ({!r}) shouldn't contain '.'\".format(args.base_name)","            )","        if \"/\" in args.base_name:","            parser.error(\"cd into the directory first\")","","    return args","","","def main():","    args = parse_args()","","    if args.latexmk_deps:","        deps_file = args.latexmk_deps","    else:","        if args.verbosity \u003e= 1:","            print(\"Building {}...\".format(args.base_name))","","        try:","            deps_file = get_deps(","                base_name=args.base_name, latexmk=args.latexmk, verbosity=args.verbosity","            )","        except LatexmkException as e:","            print(str(e), file=sys.stderr)","            sys.exit(e.base_error.returncode)","","    if args.verbosity \u003e= 1:","        print(\"Gathering outputs...\")","","    with tarfile.open(args.dest, mode=\"w:gz\") as t:","        collect(","            out_tar=t,","            deps_file=deps_file,","            packages=args.packages,","            tex_replace=args.tex_replace,","            verbosity=args.verbosity,","            delete_deps_after=not args.latexmk_deps,","            extract_bib_name=args.extract_bib,","            include_bib=args.include_bib,","            exclude_files=args.exclude_files,","        )","        n_members = len(t.getmembers())","    sz = sizeof_fmt(os.stat(args.dest).st_size)","","    if args.verbosity \u003e= 1:","        print(\"Output in {}: {} files, {} compressed\".format(args.dest, n_members, sz))","","","if __name__ == \"__main__\":","    main()"],"stylingDirectives":[[[0,21,"pl-c"]],[[0,4,"pl-k"],[16,22,"pl-k"],[23,37,"pl-s1"]],[],[[0,4,"pl-k"],[5,14,"pl-s1"],[15,21,"pl-k"],[22,29,"pl-s1"]],[[0,6,"pl-k"],[7,9,"pl-s1"]],[[0,6,"pl-k"],[7,9,"pl-s1"]],[[0,6,"pl-k"],[7,13,"pl-s1"]],[[0,6,"pl-k"],[7,9,"pl-s1"]],[[0,6,"pl-k"],[7,13,"pl-s1"]],[[0,6,"pl-k"],[7,17,"pl-s1"]],[[0,6,"pl-k"],[7,10,"pl-s1"]],[[0,6,"pl-k"],[7,14,"pl-s1"]],[],[[0,11,"pl-s1"],[12,13,"pl-c1"],[14,21,"pl-s"]],[],[[0,14,"pl-c1"],[15,16,"pl-c1"],[18,20,"pl-s1"],[21,28,"pl-c1"],[29,44,"pl-s"],[47,53,"pl-s"]],[],[[0,80,"pl-c"]],[[0,17,"pl-c"]],[],[],[[0,3,"pl-k"],[4,10,"pl-en"],[11,16,"pl-s1"]],[[4,14,"pl-s1"],[15,16,"pl-c1"],[18,23,"pl-s1"]],[[4,9,"pl-k"],[10,12,"pl-s1"],[13,17,"pl-c1"],[18,24,"pl-c1"],[25,30,"pl-s1"]],[[8,11,"pl-s1"],[12,13,"pl-c1"],[14,16,"pl-s1"],[17,25,"pl-c1"],[26,31,"pl-s1"]],[[8,10,"pl-k"],[11,14,"pl-s1"],[15,17,"pl-c1"],[18,28,"pl-s1"]],[[12,17,"pl-k"],[18,28,"pl-en"],[29,60,"pl-s"],[61,67,"pl-c1"],[68,73,"pl-s1"]],[[8,18,"pl-s1"],[19,22,"pl-c1"],[23,26,"pl-s1"]],[[8,13,"pl-s1"],[14,15,"pl-c1"],[16,19,"pl-s1"]],[[4,10,"pl-k"],[11,16,"pl-s1"]],[],[],[[0,53,"pl-c"]],[[0,3,"pl-k"],[4,14,"pl-en"],[15,18,"pl-s1"],[20,26,"pl-s1"],[26,27,"pl-c1"],[27,30,"pl-s"],[32,36,"pl-s1"],[36,37,"pl-c1"],[37,38,"pl-c1"],[40,43,"pl-s1"],[43,44,"pl-c1"],[44,49,"pl-c1"]],[[4,9,"pl-s1"],[10,11,"pl-c1"],[12,13,"pl-c1"],[14,16,"pl-k"],[17,20,"pl-s1"],[21,25,"pl-k"],[26,28,"pl-s"]],[[4,7,"pl-k"],[8,12,"pl-s1"],[13,15,"pl-c1"],[17,19,"pl-s"],[21,25,"pl-s"],[27,31,"pl-s"],[33,37,"pl-s"],[39,43,"pl-s"],[45,49,"pl-s"],[51,55,"pl-s"],[57,61,"pl-s"]],[[8,10,"pl-k"],[11,14,"pl-en"],[15,18,"pl-s1"],[20,21,"pl-c1"],[22,28,"pl-c1"]],[[12,18,"pl-k"],[19,43,"pl-s"],[44,50,"pl-c1"]],[[16,19,"pl-s1"],[21,25,"pl-s1"],[27,33,"pl-s1"],[35,39,"pl-s1"],[39,40,"pl-c1"],[40,44,"pl-s1"],[46,51,"pl-s1"],[51,52,"pl-c1"],[52,57,"pl-s1"]],[],[[8,11,"pl-s1"],[12,14,"pl-c1"],[15,21,"pl-c1"]],[[4,10,"pl-k"],[11,28,"pl-s"],[29,35,"pl-c1"],[36,39,"pl-s1"],[41,45,"pl-s"],[47,53,"pl-s1"],[55,59,"pl-s1"],[59,60,"pl-c1"],[60,64,"pl-s1"]],[],[],[[0,3,"pl-k"],[4,8,"pl-en"],[9,10,"pl-c1"],[10,14,"pl-s1"],[16,18,"pl-c1"],[18,24,"pl-s1"]],[[4,8,"pl-k"]],[],[],[[0,3,"pl-k"],[4,10,"pl-en"],[11,15,"pl-s1"],[17,20,"pl-s1"],[22,31,"pl-s1"]],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,20,"pl-c1"],[21,25,"pl-s"],[22,24,"pl-cce"]],[[8,12,"pl-s1"],[13,14,"pl-c1"],[15,19,"pl-s1"],[21,22,"pl-c1"],[22,23,"pl-c1"]],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,18,"pl-c1"],[12,15,"pl-c1"],[16,18,"pl-c1"],[19,22,"pl-s1"]],[[8,11,"pl-s1"],[12,13,"pl-c1"],[14,76,"pl-s"],[59,61,"pl-cce"],[63,65,"pl-cce"],[77,83,"pl-c1"]],[[12,21,"pl-s1"],[23,27,"pl-s1"],[30,41,"pl-s"],[38,40,"pl-cce"],[42,43,"pl-c1"],[44,48,"pl-s"],[45,47,"pl-cce"],[49,53,"pl-c1"],[54,57,"pl-s1"],[60,62,"pl-k"],[63,66,"pl-en"],[67,70,"pl-s1"],[72,73,"pl-c1"],[74,75,"pl-c1"],[76,80,"pl-k"],[81,84,"pl-s1"],[85,86,"pl-c1"]],[],[[8,13,"pl-k"],[14,24,"pl-en"],[25,28,"pl-s1"]],[],[],[[0,3,"pl-k"],[4,13,"pl-en"],[14,18,"pl-s1"],[20,27,"pl-s1"],[29,38,"pl-s1"],[40,49,"pl-s1"],[49,50,"pl-c1"],[50,54,"pl-c1"]],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,20,"pl-c1"],[21,25,"pl-s"],[22,24,"pl-cce"]],[[8,12,"pl-s1"],[13,14,"pl-c1"],[15,19,"pl-s1"],[21,22,"pl-c1"],[22,23,"pl-c1"]],[[4,9,"pl-s1"],[10,11,"pl-c1"],[12,14,"pl-s1"],[15,20,"pl-c1"],[21,28,"pl-s1"],[30,34,"pl-s1"]],[[4,6,"pl-k"],[7,10,"pl-c1"],[11,16,"pl-s1"]],[[8,11,"pl-s1"],[12,13,"pl-c1"],[14,63,"pl-s"],[58,60,"pl-cce"],[64,70,"pl-c1"],[71,80,"pl-s1"],[82,86,"pl-s1"]],[[8,10,"pl-k"],[11,20,"pl-s1"],[21,27,"pl-c1"],[21,23,"pl-c1"],[24,27,"pl-c1"],[28,32,"pl-c1"]],[[12,15,"pl-s1"],[16,18,"pl-c1"],[19,28,"pl-s1"]],[[8,13,"pl-k"],[14,24,"pl-en"],[25,28,"pl-s1"]],[[4,10,"pl-k"],[11,16,"pl-s1"]],[],[],[[0,80,"pl-c"]],[[0,41,"pl-c"]],[],[],[[0,3,"pl-k"],[4,15,"pl-en"],[16,23,"pl-s1"],[23,24,"pl-c1"],[24,30,"pl-s"],[32,36,"pl-s1"],[36,37,"pl-c1"],[37,46,"pl-s"],[48,55,"pl-s1"],[55,56,"pl-c1"],[56,60,"pl-c1"]],[[4,7,"pl-k"]],[[8,12,"pl-k"],[13,19,"pl-s1"],[20,27,"pl-s1"],[28,34,"pl-k"],[35,42,"pl-s1"]],[[4,10,"pl-k"],[11,22,"pl-v"]],[[8,12,"pl-k"],[13,20,"pl-s1"],[21,27,"pl-k"],[28,35,"pl-s1"],[36,38,"pl-k"],[39,47,"pl-s1"]],[[8,12,"pl-k"],[13,23,"pl-s1"],[24,30,"pl-k"],[31,38,"pl-s1"]],[],[[8,11,"pl-k"],[12,19,"pl-en"],[20,21,"pl-c1"],[21,25,"pl-s1"],[27,29,"pl-c1"],[29,35,"pl-s1"]],[[12,18,"pl-k"],[19,26,"pl-en"],[27,35,"pl-en"],[36,37,"pl-c1"],[37,41,"pl-s1"],[43,45,"pl-c1"],[45,51,"pl-s1"]],[],[[4,10,"pl-k"],[11,17,"pl-s1"]],[[4,10,"pl-k"],[11,18,"pl-s1"]],[],[[4,6,"pl-k"],[7,14,"pl-s1"],[15,20,"pl-c1"],[23,25,"pl-c1"],[26,32,"pl-s"]],[[8,11,"pl-s1"],[12,13,"pl-c1"],[14,59,"pl-s"]],[[4,8,"pl-k"]],[[8,9,"pl-s1"],[10,11,"pl-c1"],[12,19,"pl-s1"],[20,27,"pl-c1"],[28,31,"pl-s"],[33,35,"pl-s"]],[[8,11,"pl-s1"],[12,13,"pl-c1"],[14,80,"pl-s"],[81,87,"pl-c1"]],[[12,13,"pl-s1"]],[],[],[[4,8,"pl-k"],[9,11,"pl-s1"],[12,19,"pl-c1"],[22,24,"pl-k"],[25,28,"pl-s1"]],[[8,10,"pl-k"],[11,18,"pl-s1"]],[[12,17,"pl-en"],[18,45,"pl-s"],[46,52,"pl-c1"],[53,60,"pl-s1"],[63,67,"pl-s1"],[67,68,"pl-c1"],[68,71,"pl-s1"],[72,78,"pl-c1"],[80,83,"pl-s1"],[83,84,"pl-c1"],[84,86,"pl-s"]],[[8,12,"pl-k"],[13,20,"pl-en"],[21,24,"pl-s1"],[26,28,"pl-k"],[29,32,"pl-s1"]],[[12,18,"pl-s1"],[19,30,"pl-c1"],[31,34,"pl-s1"],[36,39,"pl-s1"],[41,47,"pl-s1"],[47,48,"pl-c1"],[48,54,"pl-c1"]],[],[[8,12,"pl-k"],[13,20,"pl-s1"],[21,28,"pl-c1"],[29,32,"pl-s1"],[34,36,"pl-k"],[37,38,"pl-s1"]],[[12,15,"pl-k"],[16,21,"pl-s1"],[22,24,"pl-c1"],[25,26,"pl-s1"],[27,35,"pl-c1"]],[[16,18,"pl-k"],[19,21,"pl-s1"],[22,26,"pl-c1"],[27,35,"pl-c1"],[36,41,"pl-s1"],[42,50,"pl-c1"],[52,54,"pl-c1"],[55,67,"pl-s"]],[[20,24,"pl-k"],[25,26,"pl-s1"],[27,31,"pl-c1"],[32,37,"pl-s1"],[39,41,"pl-k"],[42,48,"pl-s1"],[50,52,"pl-s1"],[53,57,"pl-c1"],[58,62,"pl-s1"],[64,68,"pl-s"],[70,72,"pl-k"],[73,76,"pl-s1"]],[[24,30,"pl-s1"],[31,42,"pl-c1"],[43,49,"pl-s1"],[51,54,"pl-s1"]],[],[[20,77,"pl-c"]],[[20,24,"pl-s1"],[25,26,"pl-c1"],[27,29,"pl-s1"],[30,34,"pl-c1"],[35,39,"pl-s1"],[41,48,"pl-c1"]],[[20,24,"pl-s1"],[25,27,"pl-c1"],[29,33,"pl-s1"],[34,35,"pl-c1"],[36,41,"pl-c1"],[43,45,"pl-c1"],[46,47,"pl-c1"],[49,67,"pl-c"]],[[20,22,"pl-s1"],[23,28,"pl-c1"],[29,33,"pl-s1"],[35,39,"pl-s1"]],[[20,25,"pl-k"]],[[12,16,"pl-k"]],[[16,21,"pl-k"],[22,32,"pl-en"],[33,65,"pl-s"],[66,72,"pl-c1"],[73,76,"pl-s1"]],[],[[8,10,"pl-k"],[11,18,"pl-s1"]],[[12,17,"pl-en"],[18,34,"pl-s"],[35,41,"pl-c1"],[42,46,"pl-s1"],[49,53,"pl-s1"],[53,54,"pl-c1"],[54,57,"pl-s1"],[58,64,"pl-c1"]],[],[],[[0,10,"pl-s1"],[11,12,"pl-c1"],[13,15,"pl-s1"],[16,23,"pl-c1"]],[[4,63,"pl-s"],[65,67,"pl-s1"],[68,77,"pl-c1"]],[],[],[],[[0,3,"pl-k"],[4,23,"pl-en"],[24,31,"pl-s1"],[31,32,"pl-c1"],[32,41,"pl-s"]],[[4,8,"pl-k"],[9,11,"pl-s1"],[12,16,"pl-c1"],[17,19,"pl-s1"],[20,27,"pl-c1"],[29,32,"pl-s"],[34,36,"pl-k"],[37,44,"pl-s1"],[47,75,"pl-c"]],[[8,11,"pl-s1"],[12,13,"pl-c1"],[14,24,"pl-s1"],[25,37,"pl-c1"],[39,46,"pl-s1"],[48,59,"pl-s"],[62,68,"pl-s1"],[68,69,"pl-c1"],[69,76,"pl-s1"],[78,84,"pl-c1"]],[],[[4,9,"pl-s1"],[10,11,"pl-c1"],[12,22,"pl-s1"],[23,29,"pl-c1"],[30,33,"pl-s1"]],[[4,6,"pl-k"],[7,10,"pl-c1"],[11,16,"pl-s1"]],[[8,13,"pl-k"],[14,24,"pl-en"],[25,58,"pl-s"],[53,55,"pl-cce"],[59,65,"pl-c1"],[66,73,"pl-s1"],[75,78,"pl-s1"]],[[4,10,"pl-k"],[11,16,"pl-s1"],[17,22,"pl-c1"],[23,24,"pl-c1"]],[],[],[[0,80,"pl-c"]],[[0,40,"pl-c"]],[],[],[[0,5,"pl-k"],[6,22,"pl-v"],[23,32,"pl-v"]],[[4,7,"pl-k"],[8,16,"pl-en"],[17,21,"pl-s1"],[23,30,"pl-s1"],[32,42,"pl-s1"],[42,43,"pl-c1"],[43,47,"pl-c1"]],[[8,13,"pl-en"],[14,30,"pl-v"],[32,36,"pl-s1"],[38,46,"pl-c1"],[47,54,"pl-s1"]],[[8,12,"pl-s1"],[13,23,"pl-c1"],[24,25,"pl-c1"],[26,36,"pl-s1"]],[],[],[[0,3,"pl-k"],[4,12,"pl-en"],[13,22,"pl-s1"],[22,23,"pl-c1"],[23,29,"pl-s"],[31,38,"pl-s1"],[38,39,"pl-c1"],[39,48,"pl-s"],[50,59,"pl-s1"],[59,60,"pl-c1"],[60,67,"pl-s"],[69,78,"pl-s1"],[78,79,"pl-c1"],[79,80,"pl-c1"]],[[4,21,"pl-c"]],[[4,47,"pl-c"]],[[4,79,"pl-c"]],[[4,63,"pl-c"]],[[4,9,"pl-s1"],[10,11,"pl-c1"],[12,17,"pl-s1"],[18,20,"pl-k"],[21,30,"pl-s1"],[31,33,"pl-c1"],[34,36,"pl-c1"],[37,41,"pl-k"],[42,46,"pl-s1"]],[[4,12,"pl-s1"],[13,14,"pl-c1"],[15,20,"pl-s1"],[21,23,"pl-k"],[24,33,"pl-s1"],[34,36,"pl-c1"],[37,38,"pl-c1"],[39,43,"pl-k"],[44,48,"pl-s1"]],[],[[4,9,"pl-k"],[10,12,"pl-s1"],[13,17,"pl-c1"],[18,24,"pl-c1"],[25,34,"pl-s1"]],[[8,13,"pl-en"],[14,36,"pl-s"],[37,43,"pl-c1"],[44,53,"pl-s1"]],[[8,17,"pl-s1"],[18,19,"pl-c1"],[20,29,"pl-s1"],[30,31,"pl-c1"],[32,35,"pl-s"],[36,37,"pl-c1"],[38,44,"pl-s1"],[45,51,"pl-c1"],[52,58,"pl-s1"],[59,74,"pl-c1"]],[],[[4,8,"pl-s1"],[9,10,"pl-c1"]],[[8,15,"pl-s1"]],[[8,17,"pl-s"]],[[8,14,"pl-s"]],[[8,15,"pl-s"]],[[8,22,"pl-s"],[23,29,"pl-c1"],[30,39,"pl-s1"]],[[8,17,"pl-s1"]],[],[[4,9,"pl-en"],[10,20,"pl-s"],[22,26,"pl-s1"]],[[4,7,"pl-k"]],[[8,14,"pl-s1"],[15,16,"pl-c1"],[17,27,"pl-s1"],[28,40,"pl-c1"],[41,45,"pl-s1"],[47,53,"pl-s1"],[53,54,"pl-c1"],[54,64,"pl-s1"],[65,71,"pl-c1"]],[[4,10,"pl-k"],[11,21,"pl-s1"],[22,40,"pl-c1"],[41,43,"pl-k"],[44,45,"pl-s1"]],[[8,11,"pl-s1"],[12,13,"pl-c1"]],[[12,41,"pl-s"],[38,40,"pl-cce"],[42,48,"pl-c1"],[49,50,"pl-s1"],[51,61,"pl-c1"]],[[12,13,"pl-c1"],[14,27,"pl-s"],[24,26,"pl-cce"],[28,34,"pl-c1"],[35,39,"pl-s1"]],[[12,13,"pl-c1"],[14,31,"pl-s"],[15,17,"pl-cce"],[28,30,"pl-cce"]],[[12,13,"pl-c1"],[14,15,"pl-s1"],[16,22,"pl-c1"],[23,29,"pl-c1"]],[],[[8,13,"pl-k"],[14,30,"pl-en"],[31,34,"pl-s1"],[36,46,"pl-s1"],[46,47,"pl-c1"],[47,48,"pl-s1"]],[],[[4,9,"pl-en"],[10,16,"pl-s1"],[17,23,"pl-c1"]],[[4,12,"pl-en"],[13,33,"pl-s"],[34,40,"pl-c1"],[41,50,"pl-s1"]],[],[[4,10,"pl-k"],[11,20,"pl-s1"]],[],[],[[0,80,"pl-c"]],[[0,35,"pl-c"]],[],[],[[0,3,"pl-k"],[4,11,"pl-en"]],[[4,11,"pl-s1"]],[[4,13,"pl-s1"]],[[4,12,"pl-s1"],[12,13,"pl-c1"],[14,24,"pl-s"]],[[4,15,"pl-s1"],[15,16,"pl-c1"],[17,31,"pl-c1"]],[[4,13,"pl-s1"],[13,14,"pl-c1"],[14,15,"pl-c1"]],[[4,11,"pl-s1"],[11,12,"pl-c1"],[12,21,"pl-s"]],[[4,21,"pl-s1"],[21,22,"pl-c1"],[22,27,"pl-c1"]],[[4,20,"pl-s1"],[20,21,"pl-c1"],[21,26,"pl-c1"]],[[4,15,"pl-s1"],[15,16,"pl-c1"],[16,21,"pl-c1"]],[[4,17,"pl-s1"],[17,18,"pl-c1"]],[],[[4,9,"pl-s1"],[10,11,"pl-c1"],[12,19,"pl-en"],[20,25,"pl-s1"],[27,31,"pl-s1"],[31,32,"pl-c1"],[32,35,"pl-s1"],[36,42,"pl-c1"]],[[4,8,"pl-s1"],[9,10,"pl-c1"],[11,16,"pl-s1"],[17,19,"pl-k"],[20,29,"pl-s1"],[30,32,"pl-c1"],[33,34,"pl-c1"],[35,39,"pl-k"],[40,44,"pl-s1"]],[[4,12,"pl-s1"],[13,14,"pl-c1"],[15,20,"pl-s1"],[21,23,"pl-k"],[24,33,"pl-s1"],[34,36,"pl-c1"],[37,38,"pl-c1"],[39,43,"pl-k"],[44,48,"pl-s1"]],[[4,48,"pl-c"]],[],[[4,7,"pl-k"],[8,11,"pl-en"],[12,16,"pl-s1"],[18,25,"pl-s1"],[25,26,"pl-c1"],[26,30,"pl-c1"],[32,34,"pl-c1"],[34,40,"pl-s1"]],[[8,12,"pl-s1"],[13,14,"pl-c1"],[15,21,"pl-en"],[22,26,"pl-s1"]],[[8,10,"pl-k"],[11,18,"pl-s1"],[19,21,"pl-c1"],[22,26,"pl-c1"]],[[12,19,"pl-s1"],[20,21,"pl-c1"],[22,26,"pl-s1"]],[],[[8,10,"pl-k"],[11,14,"pl-en"],[15,19,"pl-s1"],[20,25,"pl-c1"],[26,33,"pl-s1"],[35,38,"pl-k"],[39,43,"pl-s1"],[44,46,"pl-c1"],[47,60,"pl-s1"]],[[12,16,"pl-en"],[17,28,"pl-s"],[30,37,"pl-s1"]],[[12,18,"pl-k"]],[],[[8,10,"pl-k"],[11,14,"pl-c1"],[15,17,"pl-s1"],[18,22,"pl-c1"],[23,29,"pl-c1"],[30,34,"pl-s1"]],[[12,17,"pl-k"],[18,25,"pl-en"],[26,47,"pl-s"],[48,54,"pl-c1"],[55,59,"pl-s1"]],[[8,12,"pl-en"],[13,21,"pl-s"],[23,27,"pl-s1"]],[[8,10,"pl-k"],[11,18,"pl-s1"],[19,21,"pl-c1"],[22,26,"pl-s1"]],[[12,16,"pl-en"],[17,25,"pl-s"],[27,34,"pl-s1"]],[[8,15,"pl-s1"],[16,19,"pl-c1"],[20,24,"pl-s1"],[26,33,"pl-s1"],[33,34,"pl-c1"],[34,41,"pl-s1"],[43,45,"pl-c1"],[45,51,"pl-s1"]],[],[[4,8,"pl-k"],[9,11,"pl-s1"],[12,16,"pl-c1"],[17,26,"pl-s1"],[28,32,"pl-s"],[34,36,"pl-k"],[37,38,"pl-s1"]],[[8,13,"pl-s1"],[14,15,"pl-c1"],[16,20,"pl-en"],[21,22,"pl-s1"]],[],[[8,16,"pl-s1"],[17,18,"pl-c1"],[19,28,"pl-en"]],[[12,16,"pl-en"],[17,22,"pl-s1"]],[[12,64,"pl-s"]],[[12,21,"pl-s1"]],[[12,53,"pl-s"]],[[10,15,"pl-c1"],[16,17,"pl-c1"]],[[8,17,"pl-s1"],[19,20,"pl-s1"],[21,22,"pl-c1"],[23,25,"pl-s1"],[26,30,"pl-c1"],[31,39,"pl-c1"],[40,48,"pl-s1"]],[],[[8,19,"pl-s1"],[20,21,"pl-c1"],[22,31,"pl-en"]],[[12,16,"pl-en"],[17,22,"pl-s1"]],[[12,24,"pl-s"]],[[12,21,"pl-s1"]],[[12,50,"pl-s"],[46,48,"pl-cce"],[51,57,"pl-c1"],[58,67,"pl-s1"]],[[10,15,"pl-c1"],[16,17,"pl-c1"]],[[8,15,"pl-s1"],[17,18,"pl-s1"],[19,20,"pl-c1"],[21,23,"pl-s1"],[24,28,"pl-c1"],[29,37,"pl-c1"],[38,49,"pl-s1"]],[],[[8,12,"pl-en"]],[[12,74,"pl-s"],[75,81,"pl-c1"]],[[16,25,"pl-s1"],[27,35,"pl-s1"],[37,46,"pl-s1"],[48,59,"pl-s1"],[61,68,"pl-s1"]],[],[],[],[[8,14,"pl-s1"],[15,16,"pl-c1"],[17,19,"pl-s1"],[20,27,"pl-c1"],[28,31,"pl-s"],[32,33,"pl-c1"],[34,37,"pl-s"],[38,42,"pl-c1"],[43,45,"pl-s1"],[46,52,"pl-c1"],[53,54,"pl-s1"],[56,59,"pl-k"],[60,61,"pl-s1"],[62,64,"pl-c1"],[65,73,"pl-s1"],[75,76,"pl-c1"],[77,80,"pl-s"]],[[8,16,"pl-s1"],[17,18,"pl-c1"],[19,24,"pl-c1"]],[],[[8,17,"pl-s1"],[18,19,"pl-c1"]],[[12,43,"pl-s"],[40,42,"pl-cce"],[44,50,"pl-c1"],[51,59,"pl-s1"]],[[12,43,"pl-s"],[40,42,"pl-cce"],[44,50,"pl-c1"],[51,60,"pl-s1"]],[],[[8,11,"pl-k"],[12,16,"pl-s1"],[17,19,"pl-c1"],[20,25,"pl-s1"]],[[12,14,"pl-k"],[15,19,"pl-s1"],[20,22,"pl-c1"],[23,32,"pl-s1"]],[[16,21,"pl-k"]],[],[[12,15,"pl-s1"],[16,17,"pl-c1"],[18,22,"pl-s1"],[23,28,"pl-c1"]],[[12,14,"pl-k"],[15,18,"pl-s1"],[19,27,"pl-c1"],[28,32,"pl-s"],[29,31,"pl-cce"]],[[16,19,"pl-s1"],[20,21,"pl-c1"],[22,25,"pl-s1"],[27,28,"pl-c1"],[28,29,"pl-c1"]],[],[[12,20,"pl-en"],[21,33,"pl-s"],[35,38,"pl-s1"],[40,45,"pl-s"]],[],[[12,14,"pl-k"],[15,17,"pl-s1"],[18,22,"pl-c1"],[23,28,"pl-c1"],[29,32,"pl-s1"]],[[16,18,"pl-k"],[19,25,"pl-s1"],[26,32,"pl-c1"],[33,36,"pl-s1"]],[[20,23,"pl-en"],[24,27,"pl-s1"],[29,36,"pl-s1"],[36,37,"pl-c1"],[37,39,"pl-s1"],[40,44,"pl-c1"],[45,53,"pl-c1"],[54,57,"pl-s1"]],[],[[12,16,"pl-k"],[17,20,"pl-s1"],[21,29,"pl-c1"],[30,36,"pl-s"],[38,41,"pl-c1"],[42,53,"pl-s1"]],[[16,18,"pl-k"],[19,22,"pl-en"],[23,27,"pl-s1"],[28,33,"pl-c1"],[34,37,"pl-s1"],[39,42,"pl-k"],[43,47,"pl-s1"],[48,50,"pl-c1"],[51,64,"pl-s1"]],[[20,24,"pl-en"],[25,36,"pl-s"],[38,41,"pl-s1"]],[[20,28,"pl-k"]],[],[[16,20,"pl-k"],[21,23,"pl-s1"],[24,28,"pl-c1"],[29,32,"pl-s1"],[34,36,"pl-k"],[37,38,"pl-s1"],[40,42,"pl-s1"],[43,50,"pl-c1"],[53,55,"pl-k"],[56,57,"pl-s1"]],[[20,27,"pl-s1"],[28,29,"pl-c1"],[30,37,"pl-s1"],[38,45,"pl-c1"],[46,50,"pl-s1"],[50,51,"pl-c1"],[51,54,"pl-s1"]],[[20,23,"pl-k"],[24,28,"pl-s1"],[29,31,"pl-c1"],[32,33,"pl-s1"]],[[24,27,"pl-k"],[28,31,"pl-s1"],[33,36,"pl-s1"],[37,39,"pl-c1"],[40,51,"pl-s1"]],[[28,32,"pl-s1"],[33,34,"pl-c1"],[35,37,"pl-s1"],[38,41,"pl-c1"],[42,45,"pl-s1"],[47,50,"pl-s1"],[52,56,"pl-s1"]],[[24,25,"pl-s1"],[26,31,"pl-c1"],[32,36,"pl-s1"],[37,43,"pl-c1"],[44,51,"pl-s"]],[[20,27,"pl-s1"],[28,32,"pl-c1"],[33,34,"pl-c1"],[35,36,"pl-s1"],[37,41,"pl-c1"]],[[20,21,"pl-s1"],[22,26,"pl-c1"],[27,28,"pl-c1"]],[[20,27,"pl-s1"],[28,35,"pl-c1"],[36,43,"pl-s1"],[43,44,"pl-c1"],[44,51,"pl-s1"],[53,60,"pl-s1"],[60,61,"pl-c1"],[61,62,"pl-s1"]],[[20,24,"pl-en"]],[[24,32,"pl-s"]],[[24,27,"pl-s1"]],[[24,30,"pl-s"]],[[24,27,"pl-en"],[28,39,"pl-s1"]],[[24,48,"pl-s"]],[],[],[[12,16,"pl-k"],[17,20,"pl-s1"],[21,29,"pl-c1"],[30,36,"pl-s"]],[[16,63,"pl-c"]],[[16,20,"pl-s1"],[21,22,"pl-c1"],[23,26,"pl-s1"],[28,29,"pl-c1"],[29,30,"pl-c1"]],[[16,19,"pl-en"],[20,24,"pl-s1"],[25,26,"pl-c1"],[27,50,"pl-s"],[52,59,"pl-s1"],[59,60,"pl-c1"],[60,64,"pl-s1"],[65,66,"pl-c1"],[67,73,"pl-s"]],[],[[12,16,"pl-k"],[17,20,"pl-s1"],[21,29,"pl-c1"],[30,53,"pl-s"]],[[16,79,"pl-c"]],[[16,20,"pl-k"]],[],[[12,16,"pl-k"],[17,20,"pl-s1"],[21,29,"pl-c1"],[30,36,"pl-s"]],[[16,24,"pl-s1"],[25,26,"pl-c1"],[27,31,"pl-c1"]],[[16,18,"pl-k"],[19,30,"pl-s1"]],[[20,23,"pl-en"],[24,27,"pl-s1"]],[],[[12,16,"pl-k"]],[[16,19,"pl-en"],[20,23,"pl-s1"]],[[8,12,"pl-k"]],[[12,50,"pl-c"]],[[12,18,"pl-en"],[19,23,"pl-s1"],[25,34,"pl-s1"],[36,45,"pl-s1"]],[],[[8,11,"pl-k"]],[[12,17,"pl-s1"],[18,19,"pl-c1"],[20,24,"pl-en"],[25,30,"pl-s1"]],[[8,14,"pl-k"],[15,28,"pl-v"]],[[12,16,"pl-k"]],[[8,12,"pl-k"]],[[12,18,"pl-en"],[19,24,"pl-s1"],[27,42,"pl-s"],[45,54,"pl-s1"]],[],[[4,11,"pl-s1"],[12,13,"pl-c1"],[14,21,"pl-s1"],[22,23,"pl-c1"],[24,30,"pl-s"]],[[4,6,"pl-k"],[7,9,"pl-s1"],[10,14,"pl-c1"],[15,21,"pl-c1"],[22,29,"pl-s1"]],[[8,11,"pl-en"],[12,19,"pl-s1"],[21,28,"pl-s1"],[28,29,"pl-c1"],[29,38,"pl-s1"],[39,40,"pl-c1"],[41,47,"pl-s"]],[[4,8,"pl-k"],[9,17,"pl-s1"]],[[8,11,"pl-s1"],[12,13,"pl-c1"],[14,79,"pl-s"]],[[8,13,"pl-en"],[14,17,"pl-s1"],[18,24,"pl-c1"],[25,32,"pl-s1"]],[],[[4,6,"pl-k"],[7,23,"pl-s1"]],[[8,12,"pl-en"],[13,41,"pl-s"],[42,48,"pl-c1"],[49,58,"pl-s1"]],[[8,17,"pl-s1"],[18,19,"pl-c1"],[20,30,"pl-s1"],[31,43,"pl-c1"]],[],[[16,23,"pl-s"]],[[16,40,"pl-s"]],[[16,20,"pl-s"]],[[16,19,"pl-s"]],[[16,20,"pl-s"]],[[16,20,"pl-s"]],[[16,25,"pl-s1"],[26,27,"pl-c1"],[28,34,"pl-s"]],[],[],[[8,15,"pl-s1"],[16,17,"pl-c1"],[18,25,"pl-s1"],[26,33,"pl-c1"],[34,38,"pl-s1"],[38,39,"pl-c1"],[39,55,"pl-s1"]],[[8,15,"pl-s1"],[16,20,"pl-c1"],[21,22,"pl-c1"],[23,26,"pl-en"],[27,36,"pl-s1"]],[[8,15,"pl-s1"],[16,23,"pl-c1"],[24,31,"pl-s1"],[31,32,"pl-c1"],[32,39,"pl-s1"],[41,48,"pl-s1"],[48,49,"pl-c1"],[49,51,"pl-s1"],[52,59,"pl-c1"],[60,69,"pl-s1"]],[[8,12,"pl-en"],[13,46,"pl-s"],[48,64,"pl-s1"]],[],[[4,6,"pl-k"],[7,24,"pl-s1"]],[[8,10,"pl-s1"],[11,17,"pl-c1"],[18,27,"pl-s1"]],[],[],[[0,80,"pl-c"]],[[0,33,"pl-c"]],[],[],[[0,3,"pl-k"],[4,14,"pl-en"]],[[4,10,"pl-k"],[11,19,"pl-s1"]],[],[[4,10,"pl-s1"],[11,12,"pl-c1"],[13,21,"pl-s1"],[22,36,"pl-c1"]],[],[[4,10,"pl-s1"],[11,23,"pl-c1"]],[[8,19,"pl-s"]],[[8,13,"pl-s1"],[13,14,"pl-c1"],[14,17,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,65,"pl-s"]],[],[[4,10,"pl-s1"],[11,23,"pl-c1"]],[[8,16,"pl-s"],[18,25,"pl-s1"],[25,26,"pl-c1"],[26,40,"pl-s"],[42,46,"pl-s1"],[46,47,"pl-c1"],[47,84,"pl-s"]],[],[[4,10,"pl-s1"],[11,23,"pl-c1"]],[[8,23,"pl-s"]],[[8,14,"pl-s1"],[14,15,"pl-c1"],[15,27,"pl-s"]],[[8,15,"pl-s1"],[15,16,"pl-c1"],[16,21,"pl-c1"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,79,"pl-s"]],[],[[4,10,"pl-s1"],[11,23,"pl-c1"]],[[8,23,"pl-s"]],[[8,15,"pl-s1"],[15,16,"pl-c1"],[16,26,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"]],[[12,80,"pl-s"]],[[12,79,"pl-s"]],[],[],[],[[4,8,"pl-s1"],[9,10,"pl-c1"],[11,17,"pl-s1"],[18,36,"pl-c1"],[37,58,"pl-s"]],[[4,8,"pl-s1"],[9,21,"pl-c1"]],[[8,27,"pl-s"]],[[8,12,"pl-s"]],[[8,14,"pl-s1"],[14,15,"pl-c1"],[15,23,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,23,"pl-s"]],[[8,15,"pl-s1"],[15,16,"pl-c1"],[17,27,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"]],[[12,80,"pl-s"]],[[12,50,"pl-s"]],[],[],[[4,8,"pl-s1"],[9,21,"pl-c1"]],[[8,25,"pl-s"]],[[8,14,"pl-s1"],[14,15,"pl-c1"],[15,27,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,56,"pl-s"]],[],[],[[4,10,"pl-s1"],[11,23,"pl-c1"]],[[8,19,"pl-s"]],[[8,15,"pl-s1"],[15,16,"pl-c1"],[16,25,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,66,"pl-s"]],[],[[4,9,"pl-s1"],[10,11,"pl-c1"],[12,18,"pl-s1"],[19,37,"pl-c1"],[38,61,"pl-s"]],[[4,9,"pl-s1"],[10,22,"pl-c1"]],[[8,23,"pl-s"],[25,32,"pl-s1"],[32,33,"pl-c1"],[33,39,"pl-s"],[41,45,"pl-s1"],[45,46,"pl-c1"],[46,81,"pl-s"]],[],[[4,9,"pl-s1"],[10,22,"pl-c1"]],[[8,31,"pl-s"]],[[8,15,"pl-s1"],[15,16,"pl-c1"],[16,25,"pl-s"]],[[8,15,"pl-s1"],[15,16,"pl-c1"],[16,22,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,63,"pl-s"]],[],[],[[4,12,"pl-s1"],[13,14,"pl-c1"],[15,21,"pl-s1"],[22,40,"pl-c1"],[41,58,"pl-s"]],[[4,5,"pl-s1"],[6,7,"pl-c1"],[8,16,"pl-s1"],[17,45,"pl-c1"]],[[4,5,"pl-s1"],[6,18,"pl-c1"]],[[8,26,"pl-s"]],[[8,14,"pl-s1"],[14,15,"pl-c1"],[15,27,"pl-s"]],[[8,15,"pl-s1"],[15,16,"pl-c1"],[16,20,"pl-c1"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,63,"pl-s"]],[],[[4,5,"pl-s1"],[6,18,"pl-c1"]],[[8,29,"pl-s"]],[[8,14,"pl-s1"],[14,15,"pl-c1"],[15,28,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,29,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,56,"pl-s"]],[],[],[[4,9,"pl-k"],[10,20,"pl-v"],[21,29,"pl-s1"],[30,36,"pl-c1"]],[[8,11,"pl-k"],[12,20,"pl-en"],[21,25,"pl-s1"],[27,41,"pl-s1"],[43,47,"pl-s1"],[49,51,"pl-c1"],[51,57,"pl-s1"]],[[12,17,"pl-en"],[20,28,"pl-c1"],[29,43,"pl-s1"],[45,49,"pl-s1"],[51,53,"pl-c1"],[53,59,"pl-s1"]],[],[[8,11,"pl-k"],[12,20,"pl-en"],[21,25,"pl-s1"],[27,33,"pl-s1"],[35,44,"pl-s1"],[46,52,"pl-s1"],[54,67,"pl-s1"],[67,68,"pl-c1"],[68,72,"pl-c1"]],[[12,17,"pl-s1"],[18,19,"pl-c1"],[20,27,"pl-en"],[28,37,"pl-s1"],[39,43,"pl-s1"],[44,48,"pl-c1"]],[[12,17,"pl-s1"],[18,24,"pl-c1"],[25,31,"pl-s1"]],[[12,19,"pl-en"],[20,29,"pl-s1"],[31,35,"pl-s1"],[36,40,"pl-c1"],[42,47,"pl-s1"]],[],[[4,12,"pl-s1"],[13,25,"pl-c1"]],[[8,23,"pl-s"]],[[8,13,"pl-s1"],[13,14,"pl-c1"],[14,15,"pl-c1"]],[[8,15,"pl-s1"],[15,16,"pl-c1"],[17,26,"pl-s"],[28,37,"pl-s"]],[[8,15,"pl-s1"],[15,16,"pl-c1"]],[[8,14,"pl-s1"],[14,15,"pl-c1"],[15,25,"pl-v"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,74,"pl-s"]],[[8,68,"pl-s"]],[],[],[[4,12,"pl-s1"],[13,25,"pl-c1"]],[[8,25,"pl-s"]],[[8,15,"pl-s1"],[15,16,"pl-c1"],[16,23,"pl-s"]],[[8,14,"pl-s1"],[14,15,"pl-c1"],[15,25,"pl-v"]],[[8,15,"pl-s1"],[15,16,"pl-c1"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,15,"pl-s1"],[16,23,"pl-c1"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,77,"pl-s"]],[[8,80,"pl-s"]],[[8,79,"pl-s"]],[],[],[[4,10,"pl-s1"],[11,12,"pl-c1"],[13,19,"pl-s1"],[20,38,"pl-c1"],[39,55,"pl-s"]],[[4,5,"pl-s1"],[6,7,"pl-c1"],[8,14,"pl-s1"],[15,43,"pl-c1"]],[[4,7,"pl-s1"],[8,9,"pl-c1"],[10,17,"pl-en"],[18,19,"pl-s1"],[20,32,"pl-c1"],[34,40,"pl-s1"],[40,41,"pl-c1"],[41,54,"pl-s"],[56,60,"pl-s1"],[60,61,"pl-c1"],[61,72,"pl-s"]],[[4,7,"pl-en"],[8,19,"pl-s"],[21,25,"pl-s"],[27,32,"pl-s1"],[32,33,"pl-c1"],[33,34,"pl-c1"],[36,43,"pl-s1"],[43,44,"pl-c1"],[44,45,"pl-c1"],[47,51,"pl-s1"],[51,52,"pl-c1"],[52,80,"pl-s"]],[[4,7,"pl-en"],[8,17,"pl-s"],[19,23,"pl-s"],[25,30,"pl-s1"],[30,31,"pl-c1"],[31,32,"pl-c1"],[34,38,"pl-s1"],[38,39,"pl-c1"],[39,69,"pl-s"]],[[4,7,"pl-en"],[8,18,"pl-s"],[20,25,"pl-s1"],[25,26,"pl-c1"],[26,27,"pl-c1"],[29,33,"pl-s1"],[33,34,"pl-c1"],[34,62,"pl-s"]],[[4,7,"pl-en"],[8,17,"pl-s"],[19,24,"pl-s1"],[24,25,"pl-c1"],[25,27,"pl-c1"],[29,33,"pl-s1"],[33,34,"pl-c1"],[34,66,"pl-s"]],[],[[4,6,"pl-s1"],[7,8,"pl-c1"],[9,15,"pl-s1"],[16,34,"pl-c1"],[35,56,"pl-s"]],[[4,6,"pl-s1"],[7,19,"pl-c1"]],[[8,24,"pl-s"]],[[8,12,"pl-s1"],[12,13,"pl-c1"],[13,81,"pl-s"]],[],[],[[4,10,"pl-s1"],[11,23,"pl-c1"]],[[8,19,"pl-s"],[21,27,"pl-s1"],[27,28,"pl-c1"],[28,37,"pl-s"],[39,46,"pl-s1"],[46,47,"pl-c1"],[47,60,"pl-s"],[61,67,"pl-c1"],[68,79,"pl-s1"]],[],[[4,8,"pl-s1"],[9,10,"pl-c1"],[11,17,"pl-s1"],[18,28,"pl-c1"]],[],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,23,"pl-c1"]],[[8,10,"pl-k"],[11,13,"pl-s1"],[14,18,"pl-c1"],[19,25,"pl-c1"],[26,30,"pl-s1"],[31,42,"pl-c1"]],[[12,15,"pl-s1"],[16,17,"pl-c1"],[18,76,"pl-s"]],[[12,18,"pl-s1"],[19,24,"pl-c1"],[25,28,"pl-s1"],[29,35,"pl-c1"],[36,40,"pl-s1"],[41,52,"pl-c1"]],[[8,19,"pl-en"]],[[12,19,"pl-s1"],[19,20,"pl-c1"],[20,24,"pl-s1"],[25,44,"pl-c1"]],[[12,16,"pl-s1"],[16,17,"pl-c1"],[17,21,"pl-s1"],[22,33,"pl-c1"]],[[12,19,"pl-s1"],[19,20,"pl-c1"],[20,24,"pl-s1"],[25,34,"pl-c1"],[35,37,"pl-c1"],[38,39,"pl-c1"]],[],[[8,14,"pl-s1"],[15,19,"pl-c1"],[20,21,"pl-c1"]],[],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,25,"pl-c1"]],[[8,12,"pl-s1"],[13,21,"pl-c1"],[22,28,"pl-c1"],[29,39,"pl-s"]],[],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,26,"pl-c1"]],[[8,12,"pl-s1"],[13,24,"pl-c1"],[25,31,"pl-c1"],[32,46,"pl-c1"]],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,23,"pl-c1"]],[[8,12,"pl-s1"],[13,24,"pl-c1"],[25,26,"pl-c1"],[29,31,"pl-s1"],[32,39,"pl-c1"],[40,43,"pl-s1"],[46,49,"pl-s1"],[51,54,"pl-k"],[55,58,"pl-s1"],[60,63,"pl-s1"],[64,66,"pl-c1"],[67,71,"pl-s1"],[72,83,"pl-c1"]],[],[[4,6,"pl-k"],[7,10,"pl-c1"],[11,15,"pl-s1"],[16,28,"pl-c1"],[31,75,"pl-c"]],[[8,37,"pl-c"]],[[8,15,"pl-s1"],[16,17,"pl-c1"],[18,37,"pl-en"],[38,42,"pl-s1"],[43,50,"pl-c1"]],[[8,10,"pl-k"],[11,18,"pl-s1"],[19,21,"pl-c1"],[23,30,"pl-s"],[32,38,"pl-s"]],[[12,15,"pl-s1"],[16,17,"pl-c1"]],[[16,82,"pl-s"]],[[16,38,"pl-s"],[35,37,"pl-cce"]],[[16,81,"pl-s"]],[[16,83,"pl-s"]],[],[[12,17,"pl-k"],[18,28,"pl-en"],[29,32,"pl-s1"],[33,39,"pl-c1"],[40,47,"pl-s1"]],[],[[8,42,"pl-c"]],[[8,10,"pl-k"],[11,14,"pl-c1"],[15,19,"pl-s1"],[20,29,"pl-c1"]],[[12,16,"pl-k"],[17,21,"pl-s1"],[22,28,"pl-k"],[29,33,"pl-s1"]],[],[[12,17,"pl-s1"],[18,19,"pl-c1"],[21,22,"pl-s1"],[24,25,"pl-c1"],[25,26,"pl-c1"],[28,31,"pl-k"],[32,33,"pl-s1"],[34,36,"pl-c1"],[37,41,"pl-en"],[42,49,"pl-s"]],[[12,14,"pl-k"],[15,18,"pl-en"],[19,24,"pl-s1"],[26,27,"pl-c1"],[28,29,"pl-c1"]],[[16,21,"pl-s1"],[22,23,"pl-c1"],[24,28,"pl-en"],[29,32,"pl-en"],[33,38,"pl-s1"],[40,41,"pl-c1"],[43,49,"pl-s"],[51,58,"pl-s"]],[[12,14,"pl-k"],[15,18,"pl-en"],[19,24,"pl-s1"],[26,28,"pl-c1"],[29,30,"pl-c1"]],[[16,20,"pl-s1"],[21,30,"pl-c1"],[31,32,"pl-c1"],[33,38,"pl-s1"],[39,40,"pl-c1"]],[[12,16,"pl-k"]],[[16,22,"pl-s1"],[23,28,"pl-c1"],[29,73,"pl-s"]],[],[[8,10,"pl-k"],[11,15,"pl-s1"],[16,25,"pl-c1"],[26,34,"pl-c1"],[35,41,"pl-s"]],[[12,16,"pl-s1"],[17,26,"pl-c1"],[27,28,"pl-c1"],[29,33,"pl-s1"],[34,43,"pl-c1"],[45,46,"pl-c1"],[46,47,"pl-c1"]],[[8,10,"pl-k"],[11,14,"pl-s"],[15,17,"pl-c1"],[18,22,"pl-s1"],[23,32,"pl-c1"]],[[12,18,"pl-s1"],[19,24,"pl-c1"]],[[16,56,"pl-s"],[57,63,"pl-c1"],[64,68,"pl-s1"],[69,78,"pl-c1"]],[],[[8,10,"pl-k"],[11,14,"pl-s"],[15,17,"pl-c1"],[18,22,"pl-s1"],[23,32,"pl-c1"]],[[12,18,"pl-s1"],[19,24,"pl-c1"],[25,54,"pl-s"]],[],[[4,10,"pl-k"],[11,15,"pl-s1"]],[],[],[[0,3,"pl-k"],[4,8,"pl-en"]],[[4,8,"pl-s1"],[9,10,"pl-c1"],[11,21,"pl-en"]],[],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,24,"pl-c1"]],[[8,17,"pl-s1"],[18,19,"pl-c1"],[20,24,"pl-s1"],[25,37,"pl-c1"]],[[4,8,"pl-k"]],[[8,10,"pl-k"],[11,15,"pl-s1"],[16,25,"pl-c1"],[26,28,"pl-c1"],[29,30,"pl-c1"]],[[12,17,"pl-en"],[18,34,"pl-s"],[35,41,"pl-c1"],[42,46,"pl-s1"],[47,56,"pl-c1"]],[],[[8,11,"pl-k"]],[[12,21,"pl-s1"],[22,23,"pl-c1"],[24,32,"pl-en"]],[[16,25,"pl-s1"],[25,26,"pl-c1"],[26,30,"pl-s1"],[31,40,"pl-c1"],[42,49,"pl-s1"],[49,50,"pl-c1"],[50,54,"pl-s1"],[55,62,"pl-c1"],[64,73,"pl-s1"],[73,74,"pl-c1"],[74,78,"pl-s1"],[79,88,"pl-c1"]],[],[[8,14,"pl-k"],[15,31,"pl-v"],[32,34,"pl-k"],[35,36,"pl-s1"]],[[12,17,"pl-en"],[18,21,"pl-en"],[22,23,"pl-s1"],[26,30,"pl-s1"],[30,31,"pl-c1"],[31,34,"pl-s1"],[35,41,"pl-c1"]],[[12,15,"pl-s1"],[16,20,"pl-c1"],[21,22,"pl-s1"],[23,33,"pl-c1"],[34,44,"pl-c1"]],[],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,21,"pl-c1"],[22,24,"pl-c1"],[25,26,"pl-c1"]],[[8,13,"pl-en"],[14,36,"pl-s"]],[],[[4,8,"pl-k"],[9,16,"pl-s1"],[17,21,"pl-c1"],[22,26,"pl-s1"],[27,31,"pl-c1"],[33,37,"pl-s1"],[37,38,"pl-c1"],[38,44,"pl-s"],[46,48,"pl-k"],[49,50,"pl-s1"]],[[8,15,"pl-en"]],[[12,19,"pl-s1"],[19,20,"pl-c1"],[20,21,"pl-s1"]],[[12,21,"pl-s1"],[21,22,"pl-c1"],[22,31,"pl-s1"]],[[12,20,"pl-s1"],[20,21,"pl-c1"],[21,25,"pl-s1"],[26,34,"pl-c1"]],[[12,23,"pl-s1"],[23,24,"pl-c1"],[24,28,"pl-s1"],[29,40,"pl-c1"]],[[12,21,"pl-s1"],[21,22,"pl-c1"],[22,26,"pl-s1"],[27,36,"pl-c1"]],[[12,29,"pl-s1"],[29,30,"pl-c1"],[30,33,"pl-c1"],[34,38,"pl-s1"],[39,51,"pl-c1"]],[[12,28,"pl-s1"],[28,29,"pl-c1"],[29,33,"pl-s1"],[34,45,"pl-c1"]],[[12,23,"pl-s1"],[23,24,"pl-c1"],[24,28,"pl-s1"],[29,40,"pl-c1"]],[[12,25,"pl-s1"],[25,26,"pl-c1"],[26,30,"pl-s1"],[31,44,"pl-c1"]],[],[[8,17,"pl-s1"],[18,19,"pl-c1"],[20,23,"pl-en"],[24,25,"pl-s1"],[26,36,"pl-c1"]],[[4,6,"pl-s1"],[7,8,"pl-c1"],[9,19,"pl-en"],[20,22,"pl-s1"],[23,27,"pl-c1"],[28,32,"pl-s1"],[33,37,"pl-c1"],[39,46,"pl-c1"]],[],[[4,6,"pl-k"],[7,11,"pl-s1"],[12,21,"pl-c1"],[22,24,"pl-c1"],[25,26,"pl-c1"]],[[8,13,"pl-en"],[14,53,"pl-s"],[54,60,"pl-c1"],[61,65,"pl-s1"],[66,70,"pl-c1"],[72,81,"pl-s1"],[83,85,"pl-s1"]],[],[],[[0,2,"pl-k"],[3,11,"pl-s1"],[12,14,"pl-c1"],[15,25,"pl-s"]],[[4,8,"pl-en"]]],"colorizedLines":null,"csv":null,"csvError":null,"copilotSWEAgentEnabled":false,"dependabotInfo":{"showConfigurationBanner":false,"configFilePath":null,"networkDependabotPath":"/djsutherland/arxiv-collector/network/updates","dismissConfigurationNoticePath":"/settings/dismiss-notice/dependabot_configuration_notice","configurationNoticeDismissed":null},"displayName":"arxiv_collector.py","displayUrl":"https://github.com/djsutherland/arxiv-collector/blob/master/arxiv_collector.py?raw=true","headerInfo":{"blobSize":"17.6 KB","deleteTooltip":"You must be signed in to make or propose changes","editTooltip":"You must be signed in to make or propose changes","ghDesktopPath":"https://desktop.github.com","isGitLfs":false,"onBranch":true,"shortPath":"6ecbfae","siteNavLoginPath":"/login?return_to=https%3A%2F%2Fgithub.com%2Fdjsutherland%2Farxiv-collector%2Fblob%2Fmaster%2Farxiv_collector.py","isCSV":false,"isRichtext":false,"toc":null,"lineInfo":{"truncatedLoc":"569","truncatedSloc":"470"},"mode":"executable file"},"image":false,"isCodeownersFile":null,"isPlain":false,"isValidLegacyIssueTemplate":false,"issueTemplate":null,"discussionTemplate":null,"language":"Python","languageID":303,"large":false,"planSupportInfo":{"repoIsFork":null,"repoOwnedByCurrentUser":null,"requestFullPath":"/djsutherland/arxiv-collector/blob/master/arxiv_collector.py","showFreeOrgGatedFeatureMessage":null,"showPlanSupportBanner":null,"upgradeDataAttributes":null,"upgradePath":null},"publishBannersInfo":{"dismissActionNoticePath":"/settings/dismiss-notice/publish_action_from_dockerfile","releasePath":"/djsutherland/arxiv-collector/releases/new?marketplace=true","showPublishActionBanner":false},"rawBlobUrl":"https://github.com/djsutherland/arxiv-collector/raw/refs/heads/master/arxiv_collector.py","renderImageOrRaw":false,"richText":null,"renderedFileInfo":null,"shortPath":null,"symbolsEnabled":true,"tabSize":4,"topBannersInfo":{"overridingGlobalFundingFile":false,"globalPreferredFundingPath":null,"showInvalidCitationWarning":false,"citationHelpUrl":"https://docs.github.com/github/creating-cloning-and-archiving-repositories/creating-a-repository-on-github/about-citation-files","actionsOnboardingTip":null},"truncated":false,"viewable":true,"workflowRedirectUrl":null,"symbols":null},"copilotInfo":null,"copilotAccessAllowed":false,"copilotSpacesEnabled":false,"modelsAccessAllowed":false,"modelsRepoIntegrationEnabled":false,"isMarketplaceEnabled":true,"csrf_tokens":{"/djsutherland/arxiv-collector/branches":{"post":"VP9pr474W3MBWSb2rwoTCublzq5be2jQ_HXzREM-GQk3Dg3ZmBjE6_aIkn6V4uKwKnC5fR9et-Ov0AMxP3wrdA"},"/repos/preferences":{"post":"8lOW7WKnRIHw_n4-uffLHA-5rbnBgBAF5HbW9xNMh0TzrynUClOfrMsxy9JxeazLj6-PwcwMYF6r7XDvOXjtxg"}}},"title":"arxiv-collector/arxiv_collector.py at master · djsutherland/arxiv-collector","appPayload":{"helpUrl":"https://docs.github.com","findFileWorkerPath":"/assets-cdn/worker/find-file-worker-0cea8c6113ab.js","findInFileWorkerPath":"/assets-cdn/worker/find-in-file-worker-d828b84f181c.js","githubDevUrl":null,"enabled_features":{"code_nav_ui_events":false,"react_blob_overlay":false,"accessible_code_button":true}}}</script>
  <div data-target="react-app.reactRoot"></div>
</react-app>
</turbo-frame>



  </div>

</turbo-frame>

    </main>
  </div>

  </div>

          <footer class="footer pt-7 pb-6 f6 color-fg-muted color-border-subtle p-responsive" role="contentinfo" >
  <h2 class='sr-only'>Footer</h2>

  


  <div class="d-flex flex-justify-center flex-items-center flex-column-reverse flex-lg-row flex-wrap flex-lg-nowrap">
    <div class="d-flex flex-items-center flex-shrink-0 mx-2">
      <a aria-label="GitHub Homepage" class="footer-octicon mr-2" href="https://github.com">
        <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-mark-github">
    <path d="M12 1C5.923 1 1 5.923 1 12c0 4.867 3.149 8.979 7.521 10.436.55.096.756-.233.756-.522 0-.262-.013-1.128-.013-2.049-2.764.509-3.479-.674-3.699-1.292-.124-.317-.66-1.293-1.127-1.554-.385-.207-.936-.715-.014-.729.866-.014 1.485.797 1.691 1.128.99 1.663 2.571 1.196 3.204.907.096-.715.385-1.196.701-1.471-2.448-.275-5.005-1.224-5.005-5.432 0-1.196.426-2.186 1.128-2.956-.111-.275-.496-1.402.11-2.915 0 0 .921-.288 3.024 1.128a10.193 10.193 0 0 1 2.75-.371c.936 0 1.871.123 2.75.371 2.104-1.43 3.025-1.128 3.025-1.128.605 1.513.221 2.64.111 2.915.701.77 1.127 1.747 1.127 2.956 0 4.222-2.571 5.157-5.019 5.432.399.344.743 1.004.743 2.035 0 1.471-.014 2.654-.014 3.025 0 .289.206.632.756.522C19.851 20.979 23 16.854 23 12c0-6.077-4.922-11-11-11Z"></path>
</svg>
</a>
      <span>
        &copy; 2026 GitHub,&nbsp;Inc.
      </span>
    </div>

    <nav aria-label="Footer">
      <h3 class="sr-only" id="sr-footer-heading">Footer navigation</h3>

      <ul class="list-style-none d-flex flex-justify-center flex-wrap mb-2 mb-lg-0" aria-labelledby="sr-footer-heading">

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to Terms&quot;,&quot;label&quot;:&quot;text:terms&quot;}" href="https://docs.github.com/site-policy/github-terms/github-terms-of-service" data-view-component="true" class="Link--secondary Link">Terms</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to privacy&quot;,&quot;label&quot;:&quot;text:privacy&quot;}" href="https://docs.github.com/site-policy/privacy-policies/github-privacy-statement" data-view-component="true" class="Link--secondary Link">Privacy</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to security&quot;,&quot;label&quot;:&quot;text:security&quot;}" href="https://github.com/security" data-view-component="true" class="Link--secondary Link">Security</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to status&quot;,&quot;label&quot;:&quot;text:status&quot;}" href="https://www.githubstatus.com/" data-view-component="true" class="Link--secondary Link">Status</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to community&quot;,&quot;label&quot;:&quot;text:community&quot;}" href="https://github.community/" data-view-component="true" class="Link--secondary Link">Community</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to docs&quot;,&quot;label&quot;:&quot;text:docs&quot;}" href="https://docs.github.com/" data-view-component="true" class="Link--secondary Link">Docs</a>
          </li>

          <li class="mx-2">
            <a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to contact&quot;,&quot;label&quot;:&quot;text:contact&quot;}" href="https://support.github.com?tags=dotcom-footer" data-view-component="true" class="Link--secondary Link">Contact</a>
          </li>

          <li class="mx-2" >
  <cookie-consent-link>
    <button
      type="button"
      class="Link--secondary underline-on-hover border-0 p-0 color-bg-transparent"
      data-action="click:cookie-consent-link#showConsentManagement"
      data-analytics-event="{&quot;location&quot;:&quot;footer&quot;,&quot;action&quot;:&quot;cookies&quot;,&quot;context&quot;:&quot;subfooter&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;cookies_link_subfooter_footer&quot;}"
    >
       Manage cookies
    </button>
  </cookie-consent-link>
</li>

<li class="mx-2">
  <cookie-consent-link>
    <button
      type="button"
      class="Link--secondary underline-on-hover border-0 p-0 color-bg-transparent text-left"
      data-action="click:cookie-consent-link#showConsentManagement"
      data-analytics-event="{&quot;location&quot;:&quot;footer&quot;,&quot;action&quot;:&quot;dont_share_info&quot;,&quot;context&quot;:&quot;subfooter&quot;,&quot;tag&quot;:&quot;link&quot;,&quot;label&quot;:&quot;dont_share_info_link_subfooter_footer&quot;}"
    >
      Do not share my personal information
    </button>
  </cookie-consent-link>
</li>

      </ul>
    </nav>
  </div>
</footer>



    <ghcc-consent id="ghcc" class="position-fixed bottom-0 left-0" style="z-index: 999999"
      data-locale="en"
      data-initial-cookie-consent-allowed=""
      data-cookie-consent-required="false"
    ></ghcc-consent>




  <div id="ajax-error-message" class="ajax-error-message flash flash-error" hidden>
    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path d="M6.457 1.047c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0 1 14.082 15H1.918a1.75 1.75 0 0 1-1.543-2.575Zm1.763.707a.25.25 0 0 0-.44 0L1.698 13.132a.25.25 0 0 0 .22.368h12.164a.25.25 0 0 0 .22-.368Zm.53 3.996v2.5a.75.75 0 0 1-1.5 0v-2.5a.75.75 0 0 1 1.5 0ZM9 11a1 1 0 1 1-2 0 1 1 0 0 1 2 0Z"></path>
</svg>
    <button type="button" class="flash-close js-ajax-error-dismiss" aria-label="Dismiss error">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
    </button>
    You can’t perform that action at this time.
  </div>

    <template id="site-details-dialog">
  <details class="details-reset details-overlay details-overlay-dark lh-default color-fg-default hx_rsm" open>
    <summary role="button" aria-label="Close dialog"></summary>
    <details-dialog class="Box Box--overlay d-flex flex-column anim-fade-in fast hx_rsm-dialog hx_rsm-modal">
      <button class="Box-btn-octicon m-0 btn-octicon position-absolute right-0 top-0" type="button" aria-label="Close dialog" data-close-dialog>
        <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path d="M3.72 3.72a.75.75 0 0 1 1.06 0L8 6.94l3.22-3.22a.749.749 0 0 1 1.275.326.749.749 0 0 1-.215.734L9.06 8l3.22 3.22a.749.749 0 0 1-.326 1.275.749.749 0 0 1-.734-.215L8 9.06l-3.22 3.22a.751.751 0 0 1-1.042-.018.751.751 0 0 1-.018-1.042L6.94 8 3.72 4.78a.75.75 0 0 1 0-1.06Z"></path>
</svg>
      </button>
      <div class="octocat-spinner my-6 js-details-dialog-spinner"></div>
    </details-dialog>
  </details>
</template>

    <div class="Popover js-hovercard-content position-absolute" style="display: none; outline: none;">
  <div class="Popover-message Popover-message--bottom-left Popover-message--large Box color-shadow-large" style="width:360px;">
  </div>
</div>

    <template id="snippet-clipboard-copy-button">
  <div class="zeroclipboard-container position-absolute right-0 top-0">
    <clipboard-copy aria-label="Copy" class="ClipboardButton btn js-clipboard-copy m-2 p-0" data-copy-feedback="Copied!" data-tooltip-direction="w">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copy js-clipboard-copy-icon m-2">
    <path d="M0 6.75C0 5.784.784 5 1.75 5h1.5a.75.75 0 0 1 0 1.5h-1.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-1.5a.75.75 0 0 1 1.5 0v1.5A1.75 1.75 0 0 1 9.25 16h-7.5A1.75 1.75 0 0 1 0 14.25Z"></path><path d="M5 1.75C5 .784 5.784 0 6.75 0h7.5C15.216 0 16 .784 16 1.75v7.5A1.75 1.75 0 0 1 14.25 11h-7.5A1.75 1.75 0 0 1 5 9.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-check js-clipboard-check-icon color-fg-success d-none m-2">
    <path d="M13.78 4.22a.75.75 0 0 1 0 1.06l-7.25 7.25a.75.75 0 0 1-1.06 0L2.22 9.28a.751.751 0 0 1 .018-1.042.751.751 0 0 1 1.042-.018L6 10.94l6.72-6.72a.75.75 0 0 1 1.06 0Z"></path>
</svg>
    </clipboard-copy>
  </div>
</template>
<template id="snippet-clipboard-copy-button-unpositioned">
  <div class="zeroclipboard-container">
    <clipboard-copy aria-label="Copy" class="ClipboardButton btn btn-invisible js-clipboard-copy m-2 p-0 d-flex flex-justify-center flex-items-center" data-copy-feedback="Copied!" data-tooltip-direction="w">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copy js-clipboard-copy-icon">
    <path d="M0 6.75C0 5.784.784 5 1.75 5h1.5a.75.75 0 0 1 0 1.5h-1.5a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-1.5a.75.75 0 0 1 1.5 0v1.5A1.75 1.75 0 0 1 9.25 16h-7.5A1.75 1.75 0 0 1 0 14.25Z"></path><path d="M5 1.75C5 .784 5.784 0 6.75 0h7.5C15.216 0 16 .784 16 1.75v7.5A1.75 1.75 0 0 1 14.25 11h-7.5A1.75 1.75 0 0 1 5 9.25Zm1.75-.25a.25.25 0 0 0-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 0 0 .25-.25v-7.5a.25.25 0 0 0-.25-.25Z"></path>
</svg>
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-check js-clipboard-check-icon color-fg-success d-none">
    <path d="M13.78 4.22a.75.75 0 0 1 0 1.06l-7.25 7.25a.75.75 0 0 1-1.06 0L2.22 9.28a.751.751 0 0 1 .018-1.042.751.751 0 0 1 1.042-.018L6 10.94l6.72-6.72a.75.75 0 0 1 1.06 0Z"></path>
</svg>
    </clipboard-copy>
  </div>
</template>




    </div>
    <div id="js-global-screen-reader-notice" class="sr-only mt-n1" aria-live="polite" aria-atomic="true" ></div>
    <div id="js-global-screen-reader-notice-assertive" class="sr-only mt-n1" aria-live="assertive" aria-atomic="true"></div>
  </body>
</html>


